Quantum electrodynamic corrections for molecules: Vacuum polarisation and electron self energy in a two-component relativistic framework

Vacuum polarisation (VP) and electron self energy (SE) are implemented and evaluated as quantum electrodynamic (QED) corrections in a (quasi-relativistic) two-component zeroth order regular approximation (ZORA) framework. For VP, the Uehling potential is considered, and for SE, the effective potentials proposed by Flambaum and Ginges as well as the one proposed by Pyykk\"o and Zhao. QED contributions to ionisation energies of various atoms and group 2 monofluorides, group 1 and 11 valence orbital energies, $^2\mathrm{P}_{1/2} \leftarrow {}^{2}\mathrm{S}_{1/2}$ and $^{2}\mathrm{P}_{3/2} \leftarrow {}^{2}\mathrm{S}_{1/2}$ transition energies of Li-, Na-, and Cu-like ions of nuclear charge $Z$ = 10, 20, ..., 90 as well as $\Pi_{1/2}\leftarrow \Sigma_{1/2}$ and $\Pi_{3/2}\leftarrow\Sigma_{1/2}$ transition energies of BaF and RaF are presented. Furthermore, perturbative and self-consistent treatments of QED corrections are compared for Kohn--Sham orbital energies of gold. It is demonstrated, that QED corrections can be obtained in a two-component ZORA framework efficiently and in excellent agreement with corresponding four-component results.

==> anc/gold_atom/readme <==
This directory contains all MOs regarding the QED contributions to the
orbital energies of the gold atom. The response calculation results are 
in uefg_response_mos and uepz_response_mos. The self-consistent calculation 
results are in uefg_sc_mos and uepz_sc_mos. The ZORA results without QED are 
in zora_mos.


==> anc/gold_atom/uefg_response_mos <==
# Orbital order: 1s_1/2, 2s_1/2, 2p_1/2, 2p_3/2, 3s_1/3, 3p_1/2, 3p_3/2, 3d_3/2, 3d_5/2, 4s_1/2, 4p_1/2, 4p_3/2, 4d_3/2, 4d_5/2, 5s_1/2, 4f_5/2, 4f_7/2, 5p_1/2, 5p_3/2, 5d_3/2, 5d_5/2, 6s_1/2
0.827228108407286E+01
0.829701561538399E+01
0.897547286712715E+00
0.900659007726962E+00
0.665072252956590E-01
0.666055463351406E-01
0.126401639823994E+00
0.126474411403667E+00
0.126558111399879E+00
0.126630849114279E+00
0.190920336027621E+00
0.191558192892790E+00
0.794460583580716E-02
0.799175176278035E-02
0.225041621290985E-01
0.225107673533435E-01
0.225100340280288E-01
0.225168380026065E-01
-0.144561799396937E-01
-0.144863321823218E-01
-0.144176700759749E-01
-0.144476976460705E-01
-0.596823418485499E-02
-0.597360072612958E-02
-0.596586107839202E-02
-0.597030521282545E-02
-0.596233371723091E-02
-0.596772274900535E-02
0.472382311854609E-01
0.474105386534542E-01
0.125374903950151E-02
0.125455612929696E-02
0.468999044175432E-02
0.469519000348627E-02
0.469460478491483E-02
0.469968961504876E-02
-0.343652370890483E-02
-0.343538850166436E-02
-0.343437483848093E-02
-0.343337919725923E-02
-0.166419495620591E-02
-0.166030081545295E-02
-0.165958828335413E-02
-0.165883656545916E-02
-0.165817959066511E-02
-0.165440877523021E-02
0.911767371373388E-02
0.917956945029555E-02
-0.238705120762917E-02
-0.238694641298518E-02
-0.239510105142978E-02
-0.237448682609985E-02
-0.238269094489235E-02
-0.238266985179266E-02
-0.183302329678771E-02
-0.183024532688529E-02
-0.183072419235808E-02
-0.182881707675912E-02
-0.182807893121677E-02
-0.182612654019952E-02
-0.182664467274630E-02
-0.182395844509456E-02
-0.172158028898047E-04
-0.556543531922849E-05
0.575229502124724E-03
0.582737683127282E-03
0.577633818882593E-03
0.585616308099152E-03
-0.440045972099084E-03
-0.444716639214286E-03
-0.450476639742865E-03
-0.456757268381432E-03
-0.258478437184591E-03
-0.266535485428947E-03
-0.274271859835170E-03
-0.280833440214153E-03
-0.285910590899175E-03
-0.288893577094998E-03
0.722645628574270E-03


==> anc/gold_atom/uefg_sc_mos <==
# Orbital order: 1s_1/2, 2s_1/2, 2p_1/2, 2p_3/2, 3s_1/3, 3p_1/2, 3p_3/2, 3d_3/2, 3d_5/2, 4s_1/2, 4p_1/2, 4p_3/2, 4d_3/2, 4d_5/2, 5s_1/2, 4f_5/2, 4f_7/2, 5p_1/2, 5p_3/2, 5d_3/2, 5d_5/2, 6s_1/2
-.32490886815993E+04 
-.32490879026571E+04 
-.53406822967099E+03 
-.53406790578995E+03 
-.51302967760213E+03 
-.51302961587339E+03 
-.44305621170070E+03 
-.44305617198613E+03 
-.44305613202849E+03 
-.44305609250552E+03 
-.12483157489599E+03 
-.12483094703135E+03 
-.11524332506770E+03 
-.11524321293822E+03 
-.10013379737648E+03 
-.10013370869804E+03 
-.10013357158595E+03 
-.10013348312189E+03 
-.83929225400836E+02 
-.83929200072397E+02 
-.83929170160853E+02 
-.83929144897707E+02 
-.80674399062797E+02 
-.80674384383280E+02 
-.80674352853641E+02 
-.80674317376390E+02 
-.80674285894361E+02 
-.80674271627537E+02 
-.27226696883827E+02 
-.27225629245045E+02 
-.23107902275597E+02 
-.23107706702473E+02 
-.19500704367922E+02 
-.19500495272087E+02 
-.19500269130738E+02 
-.19500060280048E+02 
-.12679477922799E+02 
-.12679374298676E+02 
-.12679268798049E+02 
-.12679164982043E+02 
-.12002862976545E+02 
-.12002760756862E+02 
-.12002652122744E+02 
-.12002542013180E+02 
-.12002433600516E+02 
-.12002331812071E+02 
-.41144032887047E+01 
-.41123419046750E+01 
-.32299006638222E+01 
-.32298230866095E+01 
-.32297449707869E+01 
-.32296620320614E+01 
-.32295836854839E+01 
-.32295056581831E+01 
-.30864341637074E+01 
-.30863607291156E+01 
-.30862833435645E+01 
-.30862008620415E+01 
-.30861212143863E+01 
-.30860389463090E+01 
-.30859619840452E+01 
-.30858891364973E+01 
-.27581402239607E+01 
-.27578457595543E+01 
-.21446847035591E+01 
-.21441659083326E+01 
-.21436086450238E+01 
-.21430911017095E+01 
-.33662348186362E+00 
-.33508845492123E+00 
-.33345701530352E+00 
-.33171563041028E+00 
-.28051245458816E+00 
-.27843383590550E+00 
-.27647422845966E+00 
-.27462452359926E+00 
-.27286977282157E+00 
-.27120749721373E+00 
-.24381473662168E+00 


==> anc/gold_atom/uepz_response_mos <==
# Orbital order: 1s_1/2, 2s_1/2, 2p_1/2, 2p_3/2, 3s_1/3, 3p_1/2, 3p_3/2, 3d_3/2, 3d_5/2, 4s_1/2, 4p_1/2, 4p_3/2, 4d_3/2, 4d_5/2, 5s_1/2, 4f_5/2, 4f_7/2, 5p_1/2, 5p_3/2, 5d_3/2, 5d_5/2, 6s_1/2
0.827106944737359E+01
0.828659992178199E+01
0.909852471803328E+00
0.911900135244989E+00
0.666528655333859E-01
0.667147905667417E-01
-0.321838454443050E-01
-0.321378837962876E-01
-0.320799241068133E-01
-0.320339961461691E-01
0.196559939057079E+00
0.196970148283648E+00
0.154659418079122E-01
0.154933940399831E-01
-0.871763283146566E-02
-0.871640328169624E-02
-0.872167999706951E-02
-0.872036819003201E-02
-0.918390077522810E-02
-0.920428470254398E-02
-0.915764377545139E-02
-0.917799097139827E-02
-0.875941565173733E-02
-0.876272887387507E-02
-0.875735183795106E-02
-0.876155305341040E-02
-0.875603969985542E-02
-0.875941000465828E-02
0.489140466729870E-01
0.490269798166341E-01
0.350730756290932E-02
0.350589368386963E-02
-0.245222385389523E-02
-0.244816417842598E-02
-0.245024482671340E-02
-0.244631640720116E-02
-0.229494586048963E-02
-0.229384597331770E-02
-0.229287137195009E-02
-0.229191966703447E-02
-0.219320805926641E-02
-0.218910495599679E-02
-0.218843160131363E-02
-0.218767494808282E-02
-0.218706126569573E-02
-0.218308895774121E-02
0.951414937421969E-02
0.956701698497239E-02
-0.145224034909197E-02
-0.145149095244712E-02
-0.145675139909062E-02
-0.144241411322693E-02
-0.144772593662556E-02
-0.144706818517700E-02
-0.142137020833630E-02
-0.141808339100492E-02
-0.141784889655644E-02
-0.141638355607174E-02
-0.141568449261871E-02
-0.141419835368626E-02
-0.141401325836238E-02
-0.141083053339207E-02
0.448215945909555E-03
0.460699349608918E-03
-0.560826618071109E-03
-0.553022914237373E-03
-0.558392043767862E-03
-0.550093827077871E-03
-0.320528013819806E-03
-0.324618029713867E-03
-0.329823255362585E-03
-0.334823544988097E-03
-0.288099111950910E-03
-0.294949716978564E-03
-0.302078718887765E-03
-0.308599672362398E-03
-0.313716491859182E-03
-0.316896964074398E-03
0.745982573734245E-03


==> anc/gold_atom/uepz_sc_mos <==
# Orbital order: 1s_1/2, 2s_1/2, 2p_1/2, 2p_3/2, 3s_1/3, 3p_1/2, 3p_3/2, 3d_3/2, 3d_5/2, 4s_1/2, 4p_1/2, 4p_3/2, 4d_3/2, 4d_5/2, 5s_1/2, 4f_5/2, 4f_7/2, 5p_1/2, 5p_3/2, 5d_3/2, 5d_5/2, 6s_1/2
-.32490840679074E+04 
-.32490832891786E+04 
-.53405510355554E+03 
-.53405477962248E+03 
-.51302987070062E+03 
-.51302980933289E+03 
-.44321495058705E+03 
-.44321491047293E+03 
-.44321487114029E+03 
-.44321483105718E+03 
-.12482576612554E+03 
-.12482512257465E+03 
-.11523589121097E+03 
-.11523575960123E+03 
-.10016506089937E+03 
-.10016496671351E+03 
-.10016482122624E+03 
-.10016472653788E+03 
-.83923995086255E+02 
-.83923960321525E+02 
-.83923931493903E+02 
-.83923896126596E+02 
-.80677228545593E+02 
-.80677211810872E+02 
-.80677170641449E+02 
-.80677141976572E+02 
-.80677100656436E+02 
-.80677083612345E+02 
-.27224979378314E+02 
-.27223911460615E+02 
-.23105666618479E+02 
-.23105472785250E+02 
-.19507855535789E+02 
-.19507645553302E+02 
-.19507421427642E+02 
-.19507211028764E+02 
-.12678342958298E+02 
-.12678240599486E+02 
-.12678136171753E+02 
-.12678032977869E+02 
-.12003399477023E+02 
-.12003295789377E+02 
-.12003188407523E+02 
-.12003079366498E+02 
-.12002971933608E+02 
-.12002868145407E+02 
-.41140013098581E+01 
-.41119364993804E+01 
-.32289687703956E+01 
-.32288906652541E+01 
-.32288126605434E+01 
-.32287315534187E+01 
-.32286531031476E+01 
-.32285741127247E+01 
-.30860271380811E+01 
-.30859515465170E+01 
-.30858725438210E+01 
-.30857926150725E+01 
-.30857125169898E+01 
-.30856326793491E+01 
-.30855538613016E+01 
-.30854785247796E+01 
-.27576680988600E+01 
-.27573967400750E+01 
-.21458247089898E+01 
-.21452934920069E+01 
-.21447583498907E+01 
-.21442306485687E+01 
-.33650382984812E+00 
-.33496942512752E+00 
-.33333894384663E+00 
-.33160140477036E+00 
-.28054558410966E+00 
-.27846020041616E+00 
-.27650327360827E+00 
-.27465538896833E+00 
-.27290438596346E+00 
-.27123981539747E+00 
-.24379380992732E+00 


==> anc/gold_atom/zora_mos <==
# Orbital order: 1s_1/2, 2s_1/2, 2p_1/2, 2p_3/2, 3s_1/3, 3p_1/2, 3p_3/2, 3d_3/2, 3d_5/2, 4s_1/2, 4p_1/2, 4p_3/2, 4d_3/2, 4d_5/2, 5s_1/2, 4f_5/2, 4f_7/2, 5p_1/2, 5p_3/2, 5d_3/2, 5d_5/2, 6s_1/2
-.32573510244473E+04 
-.32573502423321E+04 
-.53496488469810E+03 
-.53496455806532E+03 
-.51309763826349E+03 
-.51309757602046E+03 
-.44318370753835E+03 
-.44318366715609E+03 
-.44318362682515E+03 
-.44318358668962E+03 
-.12502228583528E+03 
-.12502164190139E+03 
-.11525154713720E+03 
-.11525142025827E+03 
-.10015650098422E+03 
-.10015638661700E+03 
-.10015627270672E+03 
-.10015615870286E+03 
-.83914825436418E+02 
-.83914794149027E+02 
-.83914761623750E+02 
-.83914730534867E+02 
-.80668481995110E+02 
-.80668451125496E+02 
-.80668419187201E+02 
-.80668390440970E+02 
-.80668358695072E+02 
-.80668328208331E+02 
-.27273871803094E+02 
-.27272798419030E+02 
-.23109201775586E+02 
-.23109000267124E+02 
-.19505431130301E+02 
-.19505219352630E+02 
-.19504988677364E+02 
-.19504777364455E+02 
-.12676042672662E+02 
-.12675935018407E+02 
-.12675826043695E+02 
-.12675718409776E+02 
-.12001203239491E+02 
-.12001099184269E+02 
-.12000986848074E+02 
-.12000873823086E+02 
-.12000761800637E+02 
-.12000658360715E+02 
-.41235500408818E+01 
-.41214046139424E+01 
-.32275087565387E+01 
-.32274264143206E+01 
-.32273425446517E+01 
-.32272574052066E+01 
-.32271733680919E+01 
-.32270906974925E+01 
-.30846008791498E+01 
-.30845231150628E+01 
-.30844401404944E+01 
-.30843561829200E+01 
-.30842717640543E+01 
-.30841880685351E+01 
-.30841056128789E+01 
-.30840285900040E+01 
-.27581460627213E+01 
-.27578068395584E+01 
-.21452973828744E+01 
-.21447499922784E+01 
-.21441701197146E+01 
-.21436232896834E+01 
-.33618776716825E+00 
-.33463957787561E+00 
-.33299440891142E+00 
-.33123562621922E+00 
-.28026098746716E+00 
-.27816314643203E+00 
-.27619031082159E+00 
-.27432951001834E+00 
-.27256425588953E+00 
-.27088955210952E+00 
-.24453373723988E+00 


==> anc/spline_data/high_freq/readme <==
This directory contains the 1500 spline data points for the high frequency
contribution to the Flambaum-Ginges electron self-energy potential. The
file 'spline_data' contains the distances from 10^-10 a_0 to 0.1 a_0 in
logarithmic spacing in the first column and the values for the two
integrals, which shall be approximated by the spline, evaluated at the
corresponding distance in Mathematica 11 in the second and third column,
respectively. These three lists are used in the code and given to the
spline function to interpolate between these points.


==> anc/spline_data/high_freq/spline_data <==
#1st column=distances, 2nd column=integral1, 3rd column=integral2
#integral1: \int_{1}^{\infty} \frac{e^{-\frac{2t|\vec{r}|}{\lambdabar}}}{\sqrt{t^2 -1}}\left(1-\frac{1}{2t^2} \right) \mathrm{d}t
#integral2: \int_{1}^{\infty} \frac{e^{-\frac{2t|\vec{r}|}{\lambdabar}}}{\sqrt{t^2 -1}}\left[ \left(1- \frac{1}{2t^2}\right) \ln(t^2 -1) +\frac{1}{t^2} -\frac{3}{2} \right] \mathrm{d}t
1.e-10	                17.028391628217033	258.34556160114585
1.0139207304785114e-10	17.01456690147403	257.9010044964131
1.0280352476940783e-10	17.0007421747352	257.4568296378277
1.0423462492996372e-10	16.986917448000604	257.01303702538956
1.0568564705014247e-10	16.973092721270298	256.5696266590985
1.071568684581746e-10	16.95926799454434	256.1265985389543
1.086485703429017e-10	16.94544326782278	255.683952664957
1.1016103780752083e-10	16.931618541105696	255.24168903710626
1.1169455992407243e-10	16.91779381439315	254.79980765540196
1.1324942978869139e-10	16.90396908768519	254.35830851984392
1.1482594457762487e-10	16.890144360981886	253.91719163043217
1.1642440560403047e-10	16.876319634283302	253.4764569871664
1.1804511837556508e-10	16.86249490758951	253.0361045900466
1.196883926527753e-10	16.848670180900562	252.5961344390726
1.2135454250830083e-10	16.834845454216545	252.15654653424423
1.2304388638690195e-10	16.82102072753751	251.71734087556146
1.2475674716632207e-10	16.807196000863556	251.27851746302437
1.2649345221900023e-10	16.793371274194726	250.84007629663236
1.282543334746374e-10	16.779546547531094	250.40201737638563
1.3003972748363896e-10	16.76572182087274	249.96434070228406
1.3184997548143776e-10	16.751897094219743	249.52704627432738
1.336854234537132e-10	16.73807236757217	249.0901340925156
1.35546422202518e-10	16.72424764093011	248.65360415684853
1.374333274133258e-10	16.710422914293616	248.21745646732592
1.393464997230117e-10	16.69659818766278	247.78169102394776
1.4128630478877973e-10	16.68277346103767	247.34630782671377
1.4325311335804857e-10	16.668948734418393	246.91130687562392
1.452473013393136e-10	16.655124007805	        246.47668817067773
1.4726924987398931e-10	16.641299281197583	246.04245171187532
1.4931934540925767e-10	16.627474554596233	245.60859749921633
1.513979797719277e-10	16.61364982800101	245.17512553270072
1.5350555024332384e-10	16.599825101412026	244.74203581232823
1.5564245963521675e-10	16.58600037482935	244.30932833809845
1.5780911636681118e-10	16.572175648253072	243.87700311001154
1.600059345428056e-10	16.55835092168329	243.4450601280672
1.6223333403253836e-10	16.544526220617847	243.0134993922652
1.6449174055023495e-10	16.530701468563564	242.58232090260555
1.66781585736376e-10	16.516876742013807	242.15152465908784
1.6910330724019086e-10	16.503052015470907	241.72111066171183
1.7145734880330646e-10	16.489227288934956	241.29107891047775
1.7384416034455742e-10	16.475402562406064	240.86142940538497
1.762641980459771e-10	16.461577835884324	240.4321621464336
1.7871792443998613e-10	16.447753109369845	240.0032771336234
1.8120580849779414e-10	16.43392838286271	239.57477436695405
1.837283257190327e-10	16.42010365636304	239.1466538464255
1.862859582226355e-10	16.40627892987093	238.7189155720376
1.8887919483898328e-10	16.392454203386478	238.29155954378996
1.91508531203335e-10	16.3786294769098	237.8645857616824
1.9417446985055224e-10	16.364804750441003	237.43799422571476
1.968775203111496e-10	16.350980023980192	237.0117849358867
1.9961819920867878e-10	16.33715529752748	236.58595789219814
2.0239703035846862e-10	16.323330571082987	236.1605130946487
2.0521454486773996e-10	16.309505844646818	235.73545054323827
2.0807128123711414e-10	16.295681118219083	235.31077023796647
2.1096778546353457e-10	16.28185639179992	234.88647217883317
2.1390461114462086e-10	16.268031665389422	234.46255636583805
2.1688231958447502e-10	16.254206938987743	234.03902279898105
2.1990147990096488e-10	16.240382212594973	233.61587147826165
2.22962669134492e-10	16.226557486211245	233.19310240367966
2.260664723582828e-10	16.212732759836697	232.77071557523493
2.292134827902103e-10	16.198908033471444	232.3487109929273
2.3240430190617374e-10	16.185083307115626	231.92708865675627
2.356395395550562e-10	16.171258580769365	231.50584856672177
2.3891981407528263e-10	16.157433854432806	231.08499072282345
2.4224575241300073e-10	16.143609128106057	230.66451512506114
2.456179902419063e-10	16.129784401789298	230.24442177343457
2.4903717208473653e-10	16.11595967548264	229.82471066794352
2.525039514364588e-10	16.102134949186222	229.40538180858738
2.560189908891649e-10	16.088310222900198	228.98643519536625
2.5958296225871344e-10	16.0744854966247	228.56787082827972
2.631965467131306e-10	16.06066077035988	228.14968870732733
2.66860434902799e-10	16.046836044105902	227.73188883250896
2.705753270924592e-10	16.033011317862904	227.3144712038243
2.7434193329504845e-10	16.019186591631026	226.89743582127292
2.7816097340740254e-10	16.005361865410435	226.48078268485466
2.820331773478474e-10	15.991537139201288	226.06451179456903
2.8595928519570383e-10	15.977712413003752	225.64862315041594
2.89940047332741e-10	15.963887716786902	225.23311675239475
2.9397622458658696e-10	15.950062960644127	224.81799350862
2.9806858837614717e-10	15.936238234482373	224.40325069474724
3.0221792085904186e-10	15.92241350833288	223.99060501968071
3.064250150810967e-10	15.908588782195816	223.574913621624
3.1069067512791443e-10	15.894764056071358	223.1613184542581
3.150157162785569e-10	15.88093932995969	222.74810553302223
3.194009651613659e-10	15.86711460386098	222.33527485791606
3.2384725991195367e-10	15.85328987777541	221.92282642893915
3.283554503333911e-10	15.839465151703164	221.51076024609142
3.329263980586325e-10	15.825640425644421	221.09907630937224
3.375609767151883e-10	15.81181569959939	220.6877746187812
3.422600720921035e-10	15.797990973568231	220.276855174318
3.470245823092536e-10	15.784166247551157	219.86631797598227
3.518554179889987e-10	15.77034152154836	219.4561630237736
3.5675350243022755e-10	15.756516795560046	219.0463903176917
3.617197717848237e-10	15.742692069586402	218.63699985773596
3.667551752365889e-10	15.728867343627645	218.2279916439061
3.718606751826567e-10	15.715042617683974	217.81936567620167
3.7703724741743017e-10	15.701217891755608	217.41112195462242
3.8228588131908805e-10	15.687393165842742	217.00326047916758
3.876075800386713e-10	15.673568439945615	216.5957812498369
3.930033606918177e-10	15.659743714064428	216.1886835437503
3.984742545531577e-10	15.645918988199407	215.7819689857131
4.04021307253418e-10	15.632094262350781	215.37563666009822
4.0964557897926867e-10	15.618269536518776	214.96968656550402
4.153481446759528e-10	15.604444810703626	214.56411870097048
4.2113009425273654e-10	15.59062008487221	214.1589330659498
4.2699253279121897e-10	15.57679535909201	213.75412966027318
4.329365807565407e-10	15.562970633329387	213.3497084841122
4.3896337421154084e-10	15.549145907584561	212.94566953793807
4.4507406503387766e-10	15.535321181857741	212.54201282248002
4.512698211361897e-10	15.521496456149164	212.13873833868246
4.5755182668931266e-10	15.507671730459068	211.73584608766168
4.639212823486052e-10	15.493847004787689	211.3333360706655
4.703794054834255e-10	15.480022279135259	210.9312082890334
4.769274304098027e-10	15.466197553502044	210.52946274415973
4.835666086263466e-10	15.452372827888311	210.12809943746046
4.902982090534418e-10	15.438548112878461	209.72711837034183
4.971235182757695e-10	15.424723386463736	209.32651954417491
5.04043840788216e-10	15.410898659972013	208.9263029602712
5.110604992451824e-10	15.397073933438627	208.526468619865
5.18174834713388e-10	15.383249200155099	208.12701652409748
5.253882069281804e-10	15.369424480373619	207.72794667400518
5.32701994553416e-10	15.355599753897335	207.32925890342287
5.401175954449595e-10	15.341775101737555	206.9309535808901
5.476364269178505e-10	15.327951855688653	206.53303050446704
5.552599260171888e-10	15.314126848737892	206.13548967415346
5.629895497927924e-10	15.300301877862182	205.73836829473217
5.70826775577674e-10	15.286476939774804	205.34158450856376
5.787731012704085e-10	15.272651396857942	204.94518399158062
5.86830045621406e-10	15.258826671549581	204.54916664269075
5.949991485231942e-10	15.245001946265367	204.15353236659203
6.032819713047293e-10	15.231177221005634	203.75828107395918
6.116800970298076e-10	15.217352495770715	203.36341268154032
6.201951307996293e-10	15.203527770560962	202.96892711217316
6.28828700059576e-10	15.189703045376728	202.57482327763276
6.375824549102581e-10	15.17587832021837	202.18110416400867
6.464580684228915e-10	15.162053595086235	201.78776666055637
6.554572369590629e-10	15.148228869980699	201.39481173047128
6.645816804949599e-10	15.134404144902126	201.00223932515343
6.738331429500865e-10	15.120579419850898	200.6100494010366
6.832133925205829e-10	15.10675469482739	200.21824191929707
6.927242220171713e-10	15.092929969831994	199.82681684554979
7.023674492078089e-10	15.079105244865088	199.43577414953663
7.121449171651104e-10	15.065280519927088	199.04511380481085
7.220584946186077e-10	15.05145579501838	198.65483578842458
7.32110076311913e-10	15.037631070139382	198.26494008061982
7.423015833648536e-10	15.023806345290497	197.87542666453024
7.526349636406449e-10	15.00998162047216	197.4862955258922
7.631121921181906e-10	14.996156895684784	197.09754665277038
7.737352712695339e-10	14.982332170928803	196.70918003529871
7.845062314425951e-10	14.968507446204645	196.32119890228043
7.954271312492201e-10	14.954682721512777	195.9335964706308
8.06500057958636e-10	14.940857996853625	195.5463762850713
8.177271278963821e-10	14.927033272227652	195.15953834560102
8.291104868487949e-10	14.913208547635328	194.77308265221913
8.406523104731243e-10	14.899383823077109	194.38700920492465
8.523548047133586e-10	14.88555909855348	194.00131800371653
8.64220206221834e-10	14.871734374064921	193.61600904859404
8.762507827867317e-10	14.857909670938767	193.23105422077631
8.884488337654905e-10	14.84408494320353	192.84653854934987
9.008166905242877e-10	14.830260200814536	192.4623756597293
9.133567168836209e-10	14.81643547647119	192.07859568893872
9.260713095700959e-10	14.802610752165414	191.69519796422858
9.389628986745034e-10	14.788786027897746	191.31218248559773
9.520339481162728e-10	14.774961303668707	190.9295492530454
9.652869561143927e-10	14.76113657947883	190.54729826657024
9.787244556648838e-10	14.747311855328665	190.16542952617135
9.923490150249185e-10	14.733487131218775	189.7839430318475
1.0061632382036966e-9	14.719662407149702	189.40283878359764
1.0201697654601166e-9	14.705837683122027	189.02211678142052
1.034371273807413e-9	14.69201295913632	188.64177702531504
1.0487704775248005e-9	14.678188235193169	188.26181951528017
1.063370128676243e-9	14.664363511293162	187.88224425131455
1.0781730176364452e-9	14.65053878743691	187.50305123341707
1.0931819736241653e-9	14.63671406362501	187.12424046158645
1.1083998652429545e-9	14.62288933985809	186.74581193582148
1.1238296010294202e-9	14.609064616136767	186.36776565612095
1.139474130009119e-9	14.595239892461684	185.99010162248362
1.1553364422602122e-9	14.581415168833477	185.612819834908
1.171419569484919e-9	14.567590445252804	185.23592029339304
1.1877265855889724e-9	14.553765721720316	184.85940299793722
1.2042606072691192e-9	14.5399409982367	184.48326794853935
1.221024794608801e-9	14.526116274802627	184.1075151451979
1.23802235168213e-9	14.51229155141879	183.73214458791173
1.2552565271662698e-9	14.498466828085878	183.35715627667923
1.2727306149623436e-9	14.484642104804616	182.982550211499
1.2904479548249846e-9	14.470817381575714	182.60832639236975
1.3084119330006495e-9	14.456992658399896	182.23448481928992
1.3266259828748142e-9	14.443167935277918	181.86102549225802
1.345093585628205e-9	14.429343212210519	181.48794841127247
1.3638182709021096e-9	14.415518489198448	181.1152535763319
1.3828036174730073e-9	14.401693766242492	180.74294098743474
1.4020532539365597e-9	14.387869043343427	180.3710106445794
1.4215708594011305e-9	14.374044320502042	179.99946254776438
1.4413601641909595e-9	14.360219597719142	179.62829669698783
1.461424950559125e-9	14.346394874995537	179.25751309224842
1.4817690534104304e-9	14.332570167514747	178.8871117335444
1.5023963610343499e-9	14.318745443446728	178.51709262087405
1.5233108158482053e-9	14.304920707188842	178.14745617883773
1.5445164151506296e-9	14.291095984710804	177.77820113362748
1.5660172118855782e-9	14.27727126229631	177.40932875904787
1.5878173154169471e-9	14.263446539946244	177.04083863049505
1.60992089231398e-9	14.24962181766151	176.67273074796705
1.6323321671476077e-9	14.235797095442999	176.30500511146238
1.655055423297874e-9	14.22197237329165	175.93766172097887
1.6780950037726023e-9	14.208147651208387	175.5707005765148
1.7014553120374573e-9	14.194322929194168	175.20412167806828
1.7251408128575622e-9	14.180498207249945	174.8379250256374
1.7491560331508253e-9	14.166673485376696	174.47211061922022
1.7735055628531803e-9	14.152848763575415	174.10667845881457
1.7981940557958e-9	14.139024041847092	173.74162854441877
1.8232262305945947e-9	14.125199320192744	173.37696087603047
1.8486068715520545e-9	14.11137459861341	173.01267545364774
1.8743408295716546e-9	14.097549877110126	172.64877227726868
1.9004330230849912e-9	14.083725155683963	172.28525134689085
1.92688843899182e-9	14.069900434335981	171.92211266251238
1.953712133613185e-9	14.056075713067269	171.55935622413082
1.9809092336578034e-9	14.042250991878937	171.19698203174437
2.0084849372019484e-9	14.028426270772101	170.83499008535028
2.0364445146828867e-9	14.014601549747901	170.47338038494667
2.06479330990623e-9	14.00077682880748	170.1121529305311
2.0935367410672683e-9	13.986952107952	        169.75130772210116
2.122680301786527e-9	13.973127387182657	169.39084475965456
2.1522295621597423e-9	13.959302666500642	169.03076404318895
2.1821901698224527e-9	13.945477945907175	168.67106557270185
2.212567851029408e-9	13.931653225403476	168.3117493481908
2.243368411749008e-9	13.91782850499081	167.9528153696533
2.274597738772972e-9	13.90400378467044	167.59426363708684
2.306261800841453e-9	13.89017906444365	167.2360941504889
2.338366649783853e-9	13.87635434431174	166.87830690985672
2.370918421675434e-9	13.862529624276029	166.52090191518778
2.4039233380101154e-9	13.848704904337863	166.1638791664792
2.4373877068895576e-9	13.834880184498596	165.8072386637286
2.471317924228804e-9	13.821055474379575	165.45098040693298
2.5057204749787076e-9	13.807230754255002	165.0951043960896
2.540601934365374e-9	13.793406034001881	164.73961091178867
2.575968969146859e-9	13.779581306158349	164.38449911224845
2.6118283388873508e-9	13.765756586834621	164.02976983924475
2.6481868972491397e-9	13.751931867618348	163.67542281218172
2.6850515933024704e-9	13.73810714851102	163.32145803105647
2.7224294728537317e-9	13.724282429514155	162.96787549586583
2.7603276797920846e-9	13.7104577106293	162.61467520660682
2.798753457454845e-9	13.696632991858007	162.26185716327626
2.8377141500118756e-9	13.68280827320185	161.9094213658711
2.8772172038692495e-9	13.668983554662441	161.55736781438796
2.917270169092449e-9	13.655158836241409	161.2056965088237
2.9578807008493866e-9	13.641334117940394	160.854407449175
2.9990565608735017e-9	13.627509399761065	160.5035006354386
3.0408056189472207e-9	13.61368468170513	160.15297606761106
3.083135854406128e-9	13.599859963774286	159.80283374568882
3.126055357663951e-9	13.586035245970294	159.4530736696685
3.169572331758897e-9	13.5722105282949	159.10369583954667
3.21369509392146e-9	13.558385810749913	158.75470025531956
3.258432077164055e-9	13.544561093337144	158.4060869169836
3.303791831892792e-9	13.530736376058424	158.05785582453515
3.3497830275416792e-9	13.516911658915623	157.71000697797052
3.396414454229579e-9	13.503086941910636	157.36254037728582
3.443695024440215e-9	13.48926222504539	157.0154560224774
3.491633774725638e-9	13.475437508321816	156.66875391354105
3.5402398674332613e-9	13.461612791741883	156.32243405047308
3.589522592457081e-9	13.447788075307605	155.97649643326943
3.6394913690132036e-9	13.433963359021005	155.6309410619259
3.690155747440105e-9	13.420138644113953	155.28576793643862
3.741525411023948e-9	13.406313927450114	154.94097705680332
3.793610177849315e-9	13.392489210959413	154.5965684230157
3.846420002675693e-9	13.37866449465914	154.25254203507163
3.899964978840096e-9	13.36483977856521	153.9088978929666
3.954255340186163e-9	13.351015064519748	153.5656359498466
4.009301463020092e-9	13.337190349326077	153.22275628449484
4.065113868093897e-9	13.32336563984142	152.8802588614538
4.121703222616091e-9	13.309540924943194	152.53814369247584
4.1790803422905416e-9	13.295716210059119	152.19641077194416
4.237256193383613e-9	13.28189149022396	151.85506009992383
4.29624189482011e-9	13.2680667758783	151.51409178134884
4.35604872030839e-9	13.254242061709391	151.17350560579285
4.416688100495067e-9	13.240417347719692	150.83330167603404
4.478171625149708e-9	13.226592633911713	150.4934799920675
4.540511045379916e-9	13.212767920287956	150.15404055388802
4.603718275877354e-9	13.198943206851009	149.81498336149053
4.66780539719484e-9	13.185118493603454	149.47630841486986
4.7327846580553306e-9	13.171293780547943	149.1380157140207
4.798668477692953e-9	13.15746906768714	148.80010525893775
4.865469448226645e-9	13.143644355023762	148.46257704961553
4.93320033706684e-9	13.129819642560546	148.12543108604854
5.001874089355649e-9	13.1159949303003	147.78866736823127
5.071503830441019e-9	13.102170218245824	147.452285896158
5.142102868385326e-9	13.088345506400001	147.11628666982304
5.213684696508899e-9	13.074520794765728	146.78066968922067
5.286262995968918e-9	13.060696083345952	146.4454349543449
5.359851638374329e-9	13.046871372143658	146.11058246518974
5.434464688436946e-9	13.03304666116187	145.77611222174912
5.510116406659664e-9	13.019221950403661	145.44202422401696
5.5868212520619974e-9	13.005397239872142	145.10831847198696
5.664593884943573e-9	12.991572529570476	144.77499496565295
5.743449169686096e-9	12.977747819501849	144.4420537050084
5.823402177594326e-9	12.963923109669519	144.1094946900469
5.904468189776593e-9	12.950098400076765	143.77731792076182
5.986662700065393e-9	12.936273690726933	143.4455233971466
6.070001417978761e-9	12.92244898162339	143.11411111919423
6.1545002717226255e-9	12.908624272769577	142.78308108689808
6.240175411235202e-9	12.894799564168967	142.4524333002511
6.327043211273641e-9	12.880974855825079	142.12216775924628
6.4151202745436765e-9	12.867150147741496	141.79228446387643
6.504423434872834e-9	12.853325442607058	141.46278341413432
6.594969760427812e-9	12.839500735277538	141.13366461001263
6.68677655697666e-9	12.825676028125057	140.8049280515039
6.779861371196361e-9	12.811851321152416	140.4765738299153
6.874241994026457e-9	12.79802661436533	140.14860176232605
6.969936464069336e-9	12.784201904912786	139.8210118495793
7.066963071037993e-9	12.770377198755634	139.4938042734458
7.1653403592515065e-9	12.756552492889233	139.1669789428864
7.265087131179447e-9	12.742727787317612	138.84053585789297
7.366222451035498e-9	12.728903082044889	138.51447501845732
7.468765648421123e-9	12.715078377075217	138.18879642457117
7.572736322019958e-9	12.701253672412815	137.8635000762262
7.678154343343633e-9	12.687428968061965	137.5385859734135
7.785039860529731e-9	12.673604264027004	137.21405411612474
7.8934133021926e-9	12.659779560312321	136.88990450435108
8.003295381327922e-9	12.645954856922389	136.56613713808343
8.114707099271303e-9	12.632130153861711	136.24275201731285
8.227669749712322e-9	12.618305451134884	135.9197491420301
8.342204922764269e-9	12.604480748746546	135.59712851222608
8.45833450909058e-9	12.590656046701417	135.27489012789115
8.576080704088723e-9	12.576831345004273	134.9530339890159
8.695466012132305e-9	12.563006643659955	134.63156009559052
8.816513250872255e-9	12.549181942673378	134.3104684476052
8.939245555597873e-9	12.53535724204952	133.9897590450501
9.063686383658582e-9	12.521532541793428	133.66943188791504
9.189859518947209e-9	12.507707841910225	133.34948697618984
9.317789076445857e-9	12.493883142405108	133.029924309864
9.447499506834676e-9	12.480058443283324	132.71074388892717
9.579015601165192e-9	12.466233744550227	132.39194571336847
9.712362495598469e-9	12.452409046211216	132.07352978317712
9.847565676209298e-9	12.438584348271776	131.75549609834232
9.984650983857247e-9	12.424759650737476	131.43784465885267
1.0123644619125529e-8	12.410934953613959	131.12057546469717
1.0264573147328607e-8	12.39711025690693	130.80368851586417
1.0407463503589513e-8	12.383285561774795	130.48718381234227
1.0552342997987927e-8	12.369460866124815	130.17106135411953
1.0699239320779702e-8	12.355636170858977	129.85532114118408
1.0848180547689368e-8	12.341811475979956	129.53996321884352
1.0999195145275983e-8	12.327986781492308	129.22498749872167
1.1152311976373921e-8	12.314162087402481	128.91039397397998
1.1307560305609297e-8	12.30033739211698	128.59618274207125
1.1464969804993199e-8	12.286512698957564	128.28235375538765
1.162457055959278e-8	12.272688006269835	127.96890701391625
1.178639307328131e-8	12.258863314060353	127.65584251764395
1.195046827456823e-8	12.245038622335771	127.34316026655749
1.2116827522510494e-8	12.231213931102834	127.0308602606432
1.2285502612705948e-8	12.217389240368403	126.71894249988749
1.2456525783370475e-8	12.20356455013941	126.4074069842765
1.2629929721499404e-8	12.189739860422884	126.09625371379612
1.2805747569114938e-8	12.175915171225968	125.78548268843207
1.298401292960044e-8	12.16209048255589	125.47509390816991
1.3164759874122915e-8	12.148265794419986	125.16508737299495
1.3348022948144903e-8	12.13444110682569	124.85546308289237
1.3533837178027014e-8	12.120616419780546	124.54622103784698
1.3722238077722357e-8	12.106793696916187	124.2373612378436
1.3913261655564297e-8	12.09296859290384	123.92888368286673
1.4106944421148387e-8	12.079143489579327	123.6207883729006
1.4303323392310534e-8	12.065318391821087	123.31307530792924
1.4502436102201877e-8	12.051493304270089	123.00574448793651
1.4704320606462463e-8	12.037668309436851	122.69879591290602
1.4909015490494647e-8	12.023843626469134	122.39222958282127
1.5116559876837777e-8	12.010018944113806	122.08603309474054
1.5326993432645513e-8	11.996194262379182	121.7802218747723
1.5540356377267287e-8	11.98236958127374	121.47479359184271
1.575668948993521e-8	11.968544900806142	121.16978671159815
1.5976034117558192e-8	11.954720220985237	120.86513160598419
1.619843218262419e-8	11.940895541820051	120.56085874521128
1.6423926191212945e-8	11.927070863319774	120.25696812926105
1.6652559241119786e-8	11.913246185493763	119.95345975811495
1.688437503009286e-8	11.89942150835153	119.65033363175414
1.711941786418489e-8	11.885596831902749	119.34758977003403
1.735773266622122e-8	11.871772156157245	119.04522813573949
1.759936498438574e-8	11.857947481979007	118.74324874532353
1.7844361000926327e-8	11.844122807685391	118.44165157435415
1.8092767540981445e-8	11.830298133218841	118.14043667154344
1.8344632081529808e-8	11.816473460391352	117.83960401338759
1.86000027604642e-8	11.802648788332395	117.53915360013761
1.885892838579219e-8	11.78882411702058	117.23908543128992
1.9121458444964354e-8	11.774999446479368	116.93939950704315
1.938764311433276e-8	11.76117477673436	116.64009582737819
1.9657533268740952e-8	11.747350107786986	116.34117439227501
1.9931180491247468e-8	11.733525439648327	116.04263520171311
2.0208637082984687e-8	11.71970077232966	115.74447825547549
2.048995607315497e-8	11.705876105842398	115.44670355398023
2.0775191229165856e-8	11.692051440198105	115.14931109695462
2.1064397066906606e-8	11.678226775390515	114.85230088437503
2.135762886116732e-8	11.664402111466785	114.55567291621776
2.1654942656203706e-8	11.650577448422231	114.25942719245856
2.195639527644834e-8	11.636752786287833	113.96356371254909
2.2262044337371435e-8	11.622928125037731	113.66808247803641
2.2571948256492656e-8	11.609103464703503	113.3729834868326
2.2886166264546194e-8	11.595278805297914	113.07826674045205
2.3204758416801343e-8	11.581454146833877	112.78393223835425
2.3527785604540605e-8	11.567629489324498	112.4899799808702
2.3855309566697567e-8	11.553804832783076	112.19640996719359
2.418739290165702e-8	11.539980177223077	111.9032221977095
2.4524099079218796e-8	11.52615552265817	111.61041667239074
2.4865492452728912e-8	11.512330868924723	111.31799339120951
2.521163827137881e-8	11.498506216497683	111.02595235413776
2.55626026926764e-8	11.484681565106444	110.734293561147
2.5918452795090418e-8	11.47085691476181	110.44301701220834
2.6279256590870893e-8	11.457032265475105	110.15212271198742
2.664508303904805e-8	11.44320761725823	109.86161065342034
2.7016002058612194e-8	11.429382970123822	109.57148083847417
2.739208454187699e-8	11.415558324085286	109.28173326705996
2.7773402368029058e-8	11.401733679156864	108.99236792725712
2.8160028416865585e-8	11.387909035353642	108.70338484200163
2.8552036582723994e-8	11.37408439269159	108.41478400058448
2.894950178860469e-8	11.360259750736946	108.12656540297338
2.9352500000491042e-8	11.346435110441707	107.83872904913567
2.9761108241868384e-8	11.33261047135405	107.55127493903814
3.017540460844524e-8	11.318785833490786	107.26420307264719
3.059546828307944e-8	11.304961196868964	106.97751344992878
3.102137955091203e-8	11.29113656150586	106.69120607084827
3.145321981471182e-8	11.277311927419007	106.40528093537061
3.18910716104338e-8	11.263487294626156	106.11973804346032
3.233501862299349e-8	11.24966266314533	105.83457739508131
3.278514570226183e-8	11.23583803299479	105.54979899019706
3.324153887928174e-8	11.222013404193053	105.26540282877049
3.370428538271118e-8	11.2081887767589	104.9813889107641
3.4173473655494736e-8	11.19436415071136	104.69775723613974
3.464919337176739e-8	11.180539526069753	104.41450780485887
3.5131535453993586e-8	11.16671490285363	104.13164061688228
3.5620592090344906e-8	11.152890281082847	103.84915567217033
3.6116456752319513e-8	11.139065660777524	103.56705297068275
3.661922421260737e-8	11.125241041958052	103.28533251237872
3.712899056320318e-8	11.11141642436491	103.0039942972169
3.764585323377273e-8	11.097591808619491	102.72303832515523
3.8169911010273674e-8	11.083767194430179	102.44246459615125
3.870126405383646e-8	11.069942581816496	102.16227311016183
3.924001391990762e-8	11.056117970798166	101.88246386714326
3.978626357765969e-8	11.042293361395147	101.60303686705119
4.034011742967131e-8	11.028468753627767	101.32399210973401
4.0901681331881265e-8	11.014644147516785	101.04532959679808
4.147106261382026e-8	11.000819543083473	100.76704932654275
4.2048370099124725e-8	10.98699494034967	100.48915129887565
4.263371412633525e-8	10.973170339337852	100.21163551371136
4.322720656998587e-8	10.959345740071178	99.93450196539287
4.382896086198558e-8	10.945521142573492	99.6577506644917
4.443909201329851e-8	10.931696546869368	99.38138160613929
4.5057716635925405e-8	10.91787195298409	99.1053947902855
4.5684952965191264e-8	10.904047360943634	98.82979021687946
4.6320920882343166e-8	10.890222770570253	98.5545678858694
4.696574193746271e-8	10.876398182328401	98.27972779720308
4.7619539372697356e-8	10.862573596018754	98.0052699508274
4.828243814581554e-8	10.848749011668197	97.73119434668855
4.8954564954088837e-8	10.834924429304007	97.45750098473196
4.963604825850739e-8	10.821099848953848	97.18418986490236
5.032701830833246e-8	10.807275270645743	96.91126098714359
5.1027607165989866e-8	10.793450694408124	96.6387143513988
5.1737948732310963e-8	10.779626120269809	96.36654995761035
5.245817877212451e-8	10.765801548260029	96.09476780571975
5.3188434940204823e-8	10.751976978408408	95.82336789566776
5.3928856807581256e-8	10.73815241074498	95.55235022739429
5.467958588821372e-8	10.724327845129173	95.28171480083836
5.544076566604016e-8	10.710503281930798	95.0114616159381
5.621254162239942e-8	10.696678721020191	94.74159067263096
5.6995061263836825e-8	10.68285416242869	94.47210197085344
5.7788474150296944e-8	10.669029606187834	94.20299551054109
5.8592931923707655e-8	10.655205052329402	93.93427129162859
5.940858833696336e-8	10.641380500885482	93.6659293140497
6.023559928331107e-8	10.627555951888475	93.3979695777374
6.107412282614564e-8	10.613731405371214	93.13039208113172
6.192431922921993e-8	10.599906861366971	92.86319682791205
6.278635098727507e-8	10.58608231990952	92.59638381574734
6.366038285709815e-8	10.572257781033224	92.32995304453674
6.454658188901066e-8	10.558433244773035	92.06390451418096
6.544511745879662e-8	10.544608711164576	91.79823822458346
6.635616130007504e-8	10.530784180244138	91.5329541756508
6.727988753712202e-8	10.516959652048762	91.26805236446245
6.821647271815085e-8	10.503135126616176	91.003532796369
6.916609584905496e-8	10.489310603984894	90.7393954688171
7.012893842762054e-8	10.475486084194147	90.47564038172857
7.110518447821556e-8	10.461661567283917	90.21226753502414
7.209502058696149e-8	10.44783705329491	89.94927692862353
7.309863593739532e-8	10.434012542268523	89.68666856244512
7.411622234662663e-8	10.42018803424684	89.42444243640642
7.514797430199929e-8	10.406363529272587	89.16259855042362
7.619408899826352e-8	10.392539027389123	88.9011369044118
7.725476637526406e-8	10.37870565188678	88.6400574982848
7.833020915615449e-8	10.36489003307085	88.37936033195543
7.942062288614273e-8	10.351065540725592	88.11904540533503
8.052621597177623e-8	10.337241051650135	87.85911271833389
8.164719972077372e-8	10.323416565890541	87.59956227086104
8.278378838241164e-8	10.309592083493344	87.34039406282416
8.393619918847333e-8	10.295767604505576	87.08160809412969
8.510465239476671e-8	10.281943128974738	86.8232043646828
8.628937132322148e-8	10.268118656948856	86.5651828743873
8.749058240457224e-8	10.254294188476457	86.30754362314558
8.870851522163429e-8	10.240469723606626	86.05028661085883
8.994340255318359e-8	10.226645262389	        85.79341183568884
9.119548041844671e-8	10.212820804873822	85.53691930130142
9.246498812221027e-8	10.198996351112001	85.28080900561072
9.375216830055832e-8	10.185171901155087	85.02508094849605
9.505726696724625e-8	10.171347455055376	84.76973512983486
9.638053356072118e-8	10.157523012865894	84.514771549503
9.772222099179511e-8	10.143698574640478	84.26019020737576
9.908258569198321e-8	10.129874139915838	84.00599110332853
1.0046188766251533e-7	10.116049709754902	83.75217423723686
1.018603905240277e-7	10.102225284299553	83.49873960897727
1.032783615669486e-7	10.088400862485692	83.2456872170338
1.0471607180258435e-7	10.074576444918002	82.99301706397266
1.0617379601491658e-7	10.060752031655632	82.74072914842182
1.0765181281312068e-7	10.04692762275868	82.48882347031754
1.0915040468481508e-7	10.033103218288183	82.23730002952895
1.1066985805005284e-7	10.019278818306105	81.98615882588862
1.1221046331606274e-7	10.00545442287535	81.73539985929501
1.1377251493275432e-7	9.991630032059748	81.48502312962141
1.153563114489956e-7	9.977805645924052	81.23502863673899
1.1696215556967229e-7	9.963981264533896	80.98541638051749
1.1859035421354343e-7	9.95015688795583	80.73618636082466
1.2024121857190137e-7	9.936332516257295	80.4873385775265
1.219150641680486e-7	9.922508149506598	80.23887303048704
1.2361221091760241e-7	9.908683787772954	79.9907897195685
1.2533298318963902e-7	9.894859431126426	79.74308864463114
1.2707770986868978e-7	9.88103507963799	79.49576980553329
1.2884672441759827e-7	9.867210733379512	79.24883320213124
1.3064036494125444e-7	9.853386392423761	79.00227883322546
1.3245897425121602e-7	9.839562056844432	78.75610670079764
1.343028999312273e-7	9.825737726716188	78.51031680366657
1.361724944036524e-7	9.81191340211465	78.26490914167555
1.3806811499683224e-7	9.79808908311643	78.01988371466429
1.3999012401337925e-7	9.784264769799206	77.77524052246916
1.419388887994229e-7	9.770440462241673	77.53097956492357
1.4391478181481878e-7	9.756616160523654	77.2871008418584
1.4591818070433666e-7	9.742791864726073	77.04360435310224
1.4794946836983645e-7	9.728967574931024	76.80049009848196
1.500090330434517e-7	9.71514329122178	76.55775807782275
1.5209726836179168e-7	9.701319013682841	76.31540829094855
1.54214573441174e-7	9.687494742399906	76.07344073768223
1.563613529539072e-7	9.673670477459979	75.83185541784589
1.5853801720563395e-7	9.659846218951314	75.59065233054895
1.607449822137512e-7	9.646021966963469	75.34983147702216
1.6298266978692192e-7	9.63219772158731	75.10939285641903
1.6525150760569356e-7	9.618373482915027	74.86933646855525
1.675519293042401e-7	9.604549251040126	74.62966231324393
1.6988437455323903e-7	9.59072502605747	74.39037039029566
1.722492891439048e-7	9.576900808063254	74.15146069951848
1.746471250731923e-7	9.56307659715503	73.91293324071752
1.7707834063018307e-7	9.549252393431697	73.6747880136953
1.795434004836779e-7	9.535428196993532	73.43702501825166
1.8204277577100662e-7	9.52160400794217	73.1996442541836
1.8457694418807489e-7	9.507779826380633	72.9626457212852
1.871463900806643e-7	9.493955652413337	72.7260294189981
1.8975160453700323e-7	9.480131486146096	72.48979534773929
1.9239308548162792e-7	9.466307327686165	72.25394350703819
1.950713377705469e-7	9.452483177142224	72.01847389667824
1.9778687328773292e-7	9.438659034624436	71.78338651643895
2.0054021104295896e-7	9.424834900244427	71.54868136609534
2.033318772709918e-7	9.411010774115361	71.31435844541869
2.0616240553217103e-7	9.397186656351945	71.08041775417591
2.0903233681438596e-7	9.383362547070442	70.84685929213033
2.1194221963647245e-7	9.369538446388741	70.61368305904132
2.1489261015304925e-7	9.355714354426357	70.38088905466489
2.1788407226081324e-7	9.341890271304468	70.14847727875352
2.2091717770631653e-7	9.32806619714597	69.91644773105652
2.2399250619523955e-7	9.314242132075476	69.68480041132018
2.2711064550318933e-7	9.300418076219373	69.45353531928774
2.3027219158804e-7	9.286594029705826	69.22265245469963
2.3347774870383325e-7	9.272769992664823	68.99215181729348
2.3672792951626892e-7	9.25894596522821	68.76203340680411
2.4002335521980097e-7	9.245121947529695	68.53229722296338
2.433646556563638e-7	9.23129793970488	68.30294326550033
2.467524694357518e-7	9.217473941891285	68.07397153414114
2.501874440576735e-7	9.203649954228379	67.84538202860847
2.53670236035508e-7	9.189825976908457	67.61717474862179
2.5720151102177873e-7	9.176002009977537	67.38934969389715
2.6078194393537826e-7	9.162178053627674	67.16190686414663
2.6441221909056495e-7	9.148354108006126	66.93484625907841
2.680930303277498e-7	9.134530173262243	66.70816787839657
2.718250811461098e-7	9.120706249547414	66.48187172180067
2.756090848380443e-7	9.106882337015149	66.2559577889858
2.794457646255039e-7	9.0930584358211	        66.03042607964233
2.833358537982171e-7	9.07923454612307	65.80527659345563
2.872800958538404e-7	9.065410668081066	65.58050933010622
2.912792446400626e-7	9.051586801857326	65.35612428926936
2.9533406449868134e-7	9.037762947616327	65.13212147061544
2.994453304116902e-7	9.023939105438565	64.90850087380954
3.036138281494001e-7	9.010115275666237	64.6852624986089
3.07840354420617e-7	8.996291458384507	64.46240634443961
3.1212571702491585e-7	8.982467653767156	64.23993241107742
3.1647073500703185e-7	8.968643861990376	64.01784069816915
3.2087623881340114e-7	8.9548200832328	        63.79613120535675
3.25343070450881e-7	8.940996317675573	63.57480393227713
3.2987208364767905e-7	8.927172565502344	63.35385887856214
3.3446414401652264e-7	8.913348826899352	63.13329604383859
3.391201292201027e-7	8.899525102055442	62.913115427727924
3.43840929138813e-7	8.885701391162101	62.693317030082675
3.4862744604083537e-7	8.8718776944135	        62.473900850055905
3.5348059475458163e-7	8.858054012006544	62.25486688746663
3.584013028435441e-7	8.844230344140875	62.03621514191506
3.6339051078357644e-7	8.83040669101895	61.81794561299619
3.684491721426432e-7	8.816583052846056	61.60005830029971
3.735782537630716e-7	8.802759429830338	61.38255320340988
3.787787359463403e-7	8.788935822182845	61.16543032190536
3.8405161264043973e-7	8.775112230117589	60.948689655359054
3.8939789162984497e-7	8.761288653851512	60.73233120333789
3.9481859472812383e-7	8.747465093600468	60.51635496540274
4.0031475797323865e-7	8.733641549599978	60.3007609411082
4.0588743182555467e-7	8.719818022063688	60.0855491300025
4.115376813686134e-7	8.705994511225033	59.87071953162723
4.172665865126974e-7	8.692171017316468	59.656272145517434
4.230752422012291e-7	8.678347540573657	59.44220697118796
4.2896475862004336e-7	8.664524081235548	59.22852400819998
4.3493626140957266e-7	8.65070063954438	59.01522325602794
4.4099089187998585e-7	8.636877215745773	58.80230471419241
4.471298072293255e-7	8.623053810088749	58.58976838219352
4.533541807646728e-7	8.609230422825775	58.37761425952431
4.5966520212640415e-7	8.595407054212851	58.16584234567058
4.660640775155563e-7	8.581583704509523	57.954452640110915
4.725520299243664e-7	8.567760373978953	57.743445142316645
4.79130299370017e-7	8.553937062887972	57.53281985175177
4.858001431316354e-7	8.540113771507139	57.32257676787287
4.925628359905933e-7	8.526290500110767	57.11271589012919
4.994196704741495e-7	8.512467248977016	56.903237217962456
5.063719571024862e-7	8.49864401838792	56.69414075080679
5.134210246391862e-7	8.48482080862943	56.48542648808862
5.205682203451884e-7	8.470997619991522	56.27709442922664
5.278149102362922e-7	8.457174452768193	56.06914457363162
5.351624793442313e-7	8.443351307257544	55.86157692070629
5.426123319813942e-7	8.429528183761832	55.65439146984524
5.501658920092237e-7	8.41570508258753	55.44758822043466
5.578246031103541e-7	8.401882004045374	55.24116717185231
5.655899290645359e-7	8.388058948450421	55.03512832346724
5.734633540284037e-7	8.374235916122114	54.82947167463971
5.81446382819135e-7	8.360412907384347	54.62419722472105
5.895405412020657e-7	8.346589922565503	54.419304973053286
5.977473761822941e-7	8.332766961998542	54.21479491896935
6.060684563003652e-7	8.318944026021047	54.01066706179253
6.145053719320501e-7	8.305121114975279	53.80692140083665
6.230597355923136e-7	8.291298229208275	53.603557935405796
6.317331822435067e-7	8.277475369071887	53.40057666479412
6.40527369607851e-7	8.263652534922862	53.19797758828586
6.494439784842718e-7	8.249829727122894	52.995760705155114
6.584847130696434e-7	8.236006946038719	52.79392601466578
6.676513012845045e-7	8.222184192042182	52.59247351607144
6.769454951033136e-7	8.208361465510286	52.39140320861515
6.863690708892879e-7	8.19453876682529	52.19071509152954
6.959238297339239e-7	8.18071609637477	51.990409164036365
7.056115978012234e-7	8.166893454551712	51.790485425346795
7.15434226676726e-7	8.153070841754566	51.59094387466093
7.25393593721395e-7	8.13924825838733	51.39178451116788
7.354916024304293e-7	8.125425704859627	51.193007334045454
7.457301827970718e-7	8.111603181586801	50.99461234246018
7.561112916814809e-7	8.097780688989971	50.79659953556699
7.666369131847364e-7	8.083958227496126	50.59896891250922
7.77309059028059e-7	8.070135797538185	50.401720472418184
7.881297689372924e-7	8.056313399555115	50.20485421441326
7.9910111103276e-7	8.042491033991976	50.008370137601496
8.102251822245261e-7	8.028668701300047	49.81226824107755
8.215041086131764e-7	8.014846401936857	49.61654852392345
8.329400458961703e-7	8.001024136366329	49.42121098520835
8.445351797798497e-7	7.987201905058819	49.22625562398838
8.562917263971863e-7	7.973379708491234	49.03168243930643
8.682119327313407e-7	7.959557547147119	48.83749143019199
8.802980770451194e-7	7.945735421516737	48.64368259566096
8.925524693164165e-7	7.931913332097172	48.450255934715265
9.049774516796983e-7	7.918091279392426	48.257211446343014
9.175753988736615e-7	7.904269263913508	48.06454912951795
9.303487186950943e-7	7.890447286178536	47.872268983199525
9.432998524590772e-7	7.876625346712834	47.68037100633261
9.564312754655796e-7	7.862803446049046	47.488855197847286
9.697454974725548e-7	7.848981584727218	47.29772155665862
9.832450631756203e-7	7.835159763294912	47.106970081666624
9.96932552694415e-7	7.821337982307314	46.916600771755874
1.0108105820657263e-6	7.807516242327338	46.726613625795515
1.0248818037434905e-6	7.79369454392573	46.53700864263872
1.0391489071057343e-6	7.779872887681179	46.34778582112288
1.0536146189685928e-6	7.766051274180445	46.15894516006911
1.068281704107472e-6	7.752229704018433	45.97048665828215
1.083152965785477e-6	7.738408177798342	45.78241031455001
1.098231246289177e-6	7.724586696131763	45.59471612764391
1.1135194274718482e-6	7.710765259638807	45.4074040963179
1.1290204313042703e-6	7.696943868948203	45.220474219308606
1.1447372204331874e-6	7.683122524697441	45.03392649533512
1.1606727987475582e-6	7.6693012275328725	44.847760923098534
1.1768302119526625e-6	7.6554799781098515	44.66197750128186
1.193212548152225e-6	7.64165877709284	44.47657622854963
1.20982293843863e-6	7.627837625155555	44.29155710354777
1.2266645574913523e-6	7.614016522981089	44.10692012490323
1.2437406241837319e-6	7.60019547126202	43.92266529122363
1.2610544021981691e-6	7.586374470700574	43.738792601097224
1.2786092006499102e-6	7.572553522008751	43.55530205309245
1.2964083747195025e-6	7.55873262590845	43.37219364575769
1.3144553262940551e-6	7.544911783131613	43.18946737762099
1.3327535046174384e-6	7.531090994420365	43.0071232471898
1.3513064069495094e-6	7.517270260527157	42.8251612529507
1.3701175792345391e-6	7.503449582214914	42.64358139336904
1.3891906167789336e-6	7.489628960257173	42.46238366688881
1.4085291649383874e-6	7.47580839543823	42.281568071932185
1.4281369198146175e-6	7.461987888553302	42.10113460689918
1.4480176289617684e-6	7.448167440408664	41.92108327024032
1.4681750921026782e-6	7.4343470518218195	41.741414060092595
1.4886131618551033e-6	7.420526723621638	41.56212697500621
1.5093357444680498e-6	7.406706456648533	41.38322201321727
1.530346800568373e-6	7.392886251754601	41.204699173010866
1.5516503459177376e-6	7.379066109803805	41.02655845264823
1.5732504521801475e-6	7.365246031672119	40.84879985036626
1.5951512477001435e-6	7.3514260182477145	40.67142336437719
1.617356918291835e-6	7.337606070431123	40.49442899286828
1.6398717080389316e-6	7.323786189135387	40.31781673400131
1.6626999201058777e-6	7.309966375286274	40.14158658591247
1.685845917560314e-6	7.29614662982242	39.965738546711805
1.70931412420697e-6	7.282326953695516	39.79027261448294
1.7331090254331646e-6	7.268507347870506	39.615188787282584
1.7572351690660951e-6	7.254687813325738	39.4404870631403
1.7816971662420258e-6	7.240868351053186	39.26616744005803
1.8064996922876087e-6	7.227048962058622	39.09222991600973
1.8316474876134583e-6	7.213229647361802	38.918674488940944
1.857145358620164e-6	7.199410407996677	38.74550115676852
1.8829981786169337e-6	7.1855912450115715	38.572709917379996
1.909210888752988e-6	7.171772159469399	38.400300768633464
1.9357884989619577e-6	7.157953152447866	38.22827370835692
1.9627360889194093e-6	7.144134225039661	38.05662873434797
1.9900588090136997e-6	7.130315378352679	37.885365844373396
2.017761881330367e-6	7.116496613510224	37.71448503616867
2.0458506006501814e-6	7.102677931651228	37.54398630743754
2.074330335461133e-6	7.08885933393047	37.37386965585169
2.1032065289844878e-6	7.07504082151879	37.20413507905008
2.132484700215122e-6	7.061222395603324	37.034782574638704
2.162170444976366e-6	7.047404057387704	36.86581214018992
2.192269436989485e-6	7.033585808092319	36.69722377324212
2.2227874289580936e-6	7.019767648954534	36.52901747129927
2.253730253667643e-6	7.005949581228925	36.36119323183026
2.2851038251002126e-6	6.992131606187516	36.19375105226861
2.316914139564848e-6	6.978313725120024	36.02669093001174
2.3491672768435823e-6	6.964495939334105	35.860012862420696
2.381869401353461e-6	6.9506782501556135	35.69371684681946
2.4150267633247155e-6	6.936860658928829	35.527802880494534
2.448645699995346e-6	6.923043167016745	35.362270960694346
2.4827326368223468e-6	6.909225775801296	35.197121084628684
2.517294088709755e-6	6.895408486683651	35.03235324946827
2.5523366612538333e-6	6.881591312169941	34.867967452344125
2.5878670520055715e-6	6.867774229787432	34.70396369034701
2.623892051750756e-6	6.853957254057471	34.54034196052688
2.6604185458078863e-6	6.840140386436735	34.377102259892204
2.6974535153441114e-6	6.826323628403708	34.21424458540965
2.73500403870953e-6	6.812506981459167	34.0517689340032
2.7730772927900454e-6	6.798690447126599	33.88967530255374
2.81168055437905e-6	6.78487402695256	33.72796368789837
2.8508212015682325e-6	6.771057720082356	33.56663408682972
2.89050671515769e-6	6.757241533431128	33.40568649609551
2.9307446800857274e-6	6.743425465638188	33.24512091239782
2.9715427868785322e-6	6.729609518357287	33.08493735531176
3.012908833120027e-6	6.715793693265166	32.925135770792636
3.054850724942217e-6	6.701977992061888	32.765716184033195
3.097376478536223e-6	6.688162416471158	32.606678591400694
3.1404942216844064e-6	6.674346968240648	32.44802298923299
3.1842121953137976e-6	6.660531649142337	32.28974937383588
3.2285387550711437e-6	6.646716460972842	32.13185774148071
3.2734823729199177e-6	6.632901405553758	31.97434808840182
3.319051638759494e-6	6.619086484732011	31.81722040815284
3.3652552620669265e-6	6.6052717003802135	31.660474702915337
3.4121020735615525e-6	6.591457054397007	31.504110965232375
3.459601026892766e-6	6.57764254870744	31.348129191205114
3.5077612003513213e-6	6.5638281852633185	31.192529376879822
3.556591798604392e-6	6.55001396604359	31.037311518247268
3.606102154454848e-6	6.536199893054722	30.882475611241823
3.656301730624993e-6	6.522385968331065	30.72802165174069
3.7072001215651312e-6	6.508572193935267	30.573949635563107
3.758807055287344e-6	6.494758571958647	30.42025955846946
3.8111323952247264e-6	6.480945104521586	30.26695141616058
3.864186142116574e-6	6.46713179377397	30.114025204276782
3.917978435919777e-6	6.453318641895555	29.96148091839706
3.972519557746828e-6	6.439505651096405	29.809318554038214
4.027819931830837e-6	6.425692823617293	29.65753810665391
4.0838901275178305e-6	6.411880188825287	29.506139571633888
4.1407408612868595e-6	6.3980676677385455	29.35512294430299
4.198382998798194e-6	6.384255343977963	29.204488219920236
4.256827556970019e-6	6.370443192816422	29.054235393677942
4.316085706084099e-6	6.356631216654838	28.904364460700616
4.376168771920651e-6	6.342819417927508	28.754875416044243
4.437088237923037e-6	6.329007799102559	28.605768254695093
4.498855747392537e-6	6.315196362682423	28.457042971568857
4.5614831057136815e-6	6.301385111204315	28.308699561509606
4.6249822826106045e-6	6.287574047240708	28.160738019288697
4.689365414434717e-6	6.273763173399839	28.01315833960388
4.754644806484316e-6	6.259952492326181	27.865960517078143
4.8208329353564385e-6	6.246142006700975	27.719144546258672
4.887942451331456e-6	6.232331719242706	27.572710421615856
4.955986180790916e-6	6.218521632707655	27.42665813754201
5.0249771286689335e-6	6.204711749890394	27.28098768835045
5.094928480937818e-6	6.190902073624336	27.135699068274274
5.165853607128245e-6	6.177092606782271	26.990792271465242
5.2377660628845124e-6	6.1632833522768955	26.84626729199264
5.310679592555422e-6	6.1494743130613925	26.702124123841973
5.384608131821117e-6	6.135665492129974	26.558362760914015
5.4595658103566e-6	6.121856892518453	26.414983197023368
5.53556695453227e-6	6.108048517304827	26.271985425897363
5.612626090152057e-6	6.094240369609864	26.12936944117478
5.690757945229725e-6	6.0804324525976785	25.98713523640456
5.7699774528037154e-6	6.0666247694763555	25.84528280504456
5.850299753791284e-6	6.0528173234985445	25.70381214046025
5.931740199882314e-6	6.039010117962082	25.562723235923364
6.0143143564734145e-6	6.025203156210626	25.422016084610586
6.098038005642923e-6	6.01139644163427	25.28169067960214
6.182927149167197e-6	5.997589977670205	25.141747013880522
6.268998011579025e-6	5.983783767803375	25.002185080328992
6.35626704326854e-6	5.969977815567125	24.86300487173021
6.444750923627314e-6	5.956172124543884	24.724206380764816
6.534466564236267e-6	5.942366698365819	24.585789600009832
6.6254311120978445e-6	5.928561540715574	24.447754521937394
6.717661952913303e-6	5.91475665532692	24.310101138913105
6.8111767144055595e-6	5.900952045985493	24.172829443194527
6.905993269688299e-6	5.8871477165294985	24.035939426929694
7.002129740682043e-6	5.873343690970955	23.899431082155445
7.099604501577647e-6	5.859539912893874	23.76330440079591
7.198436182348136e-6	5.845736446660135	23.627559374660894
7.298643672309369e-6	5.831933276205116	23.49219599544418
7.400246123730266e-6	5.818130405641022	23.357214254721935
7.503262955493364e-6	5.804327839137153	23.22261414395091
7.607713856806186e-6	5.7905255809207015	23.088395654466876
7.71361879096442e-6	5.776723635277551	22.954558777482788
7.820997999167419e-6	5.762922006553083	22.82110350408703
7.929872004386789e-6	5.749120699153012	22.688029825241678
8.040261615288951e-6	5.735319717544209	22.555337731780554
8.152187930212109e-6	5.7215190662555555	22.423027214407583
8.265672341198765e-6	5.707718749878802	22.29109826369473
8.380736538084281e-6	5.693918773069426	22.15955087008025
8.497402512642347e-6	5.68011914054754	22.028385023866665
8.615692562788268e-6	5.666319857098756	21.897600715218832
8.735629296840558e-6	5.652520927575111	21.76719793416199
8.857235637842063e-6	5.638722356895978	21.63717667057973
8.980534827941129e-6	5.624924150049006	21.50753691421196
9.105550432833764e-6	5.611126312091061	21.378278654652842
9.232306346267736e-6	5.597328848149165	21.24940188134862
9.36082679460918e-6	5.583531763421499	21.120906583595584
9.491136341472962e-6	5.569735063178365	20.99279275053788
9.623259892417412e-6	5.555938752763197	20.86506037116527
9.757222699704404e-6	5.542142837593553	20.73770943431096
9.893050367125802e-6	5.528347323162153	20.61073992864924
0.000010030768854896899	5.514552215037924	20.484151842693333
0.000010170404484618165	5.500757518867039	20.357945164792984
0.00001031198394430598	5.486963240373997	20.232119883132043
0.000010455534293493379	5.473169385362705	20.106675985726202
0.000010601082968401933	5.459375959717553	19.981613460420398
0.000010748657787185396	5.445582969404561	19.856932294886505
0.000010898286955246555	5.431790420472483	19.732632476620704
0.00001104999907062802	5.417998319053959	19.608713992940988
0.000011203823129478011	5.404206671366669	19.485176830984596
0.000011359788531592387	5.3904154837145155	19.362020977705335
0.00001151792508603357	5.3766247624888	        19.23924641987095
0.000011678263016827929	5.362834523788633	19.116853144060485
0.000011840832968742359	5.3490447541301265	18.994841136661428
0.000012005666013141269	5.335255462619955	18.873210383867033
0.000012172793653925233	5.321466672803826	18.751960871673372
0.000012342247833552061	5.307678382724628	18.631092585876626
0.00001251406093914193	5.29389059932404	18.510605512070086
0.000012688265808667392	5.280103329639978	18.390499635641213
0.000012864895737229538	5.266316580807876	18.270774941768657
0.00001304398448342166	5.252530360062064	18.15143141541916
0.000013225566275781259	5.238744674737115	18.032469041344577
0.0000134096758193321	5.224959532269246	17.91388780407865
0.000013596348302217232	5.211174940197699	17.7956876879339
0.000013785619402424338	5.197390906166181	17.677868676998326
0.000013977525294604825	5.1836074379242785	17.5604307551322
0.000014172102656987595	5.169824543328942	17.443373905964656
0.000014369388678389315	5.1560422303459585	17.32669811289046
0.000014569421065322146	5.142260507051446	17.210403359066433
0.000014772238049200411	5.128479381633384	17.09448962740807
0.000014977878393647743	5.114698862393138	16.978956900585956
0.000015186381401905633	5.1009189577470355	16.863805161022217
0.000015397786924345438	5.087139676227948	16.749034390886898
0.0000156121353660848	5.073361026486894	16.634644572094224
0.000015829467694710068	5.059583017294668	16.520635686298913
0.00001604982544810643	5.045805657543468	16.40700771489228
0.000016273250742396676	5.032028956248615	16.2937606389985
0.000016499786279990816	5.018252922550198	16.180894439470592
0.00001672947535774761	5.004477565742002	16.06840909688647
0.000016962361875249677	4.990702895161978	15.956304591544964
0.000017198490343194007	4.976928920363999	15.844580903461571
0.00001743790589189889	4.9631556510049215	15.733238012364476
0.000017680654279929663	4.949383096861458	15.62227589769018
0.0000179267819028443	4.935611267891101	15.511694538579322
0.000018176335802060817	4.92184017413913	15.40149391387224
0.000018429363673848224	4.908069825807758	15.291674002104566
0.000018685913878442334	4.894300233240318	15.18223478150279
0.000018946035449288807	4.880531410371321	15.073176229979659
0.00001920977810241468	4.866763360902003	14.964498325129568
0.000019477192245930363	4.852996095712381	14.85620104411996
0.000019748328989664112	4.839229632524528	14.74828436407455
0.0000200232401549302	4.825463979002668	14.640748261535554
0.00002030197828443349	4.811699146378424	14.533592712776105
0.000020584596652311682	4.7979351460386805	14.426817693895536
0.00002087114927431734	4.784171989527679	14.320423180137048
0.000021161690918141892	4.770409688549208	14.214409146894663
0.000021456277113882906	4.756648254968771	14.108775569040741
0.000021754964164657526	4.742887700815813	14.00352242108428
0.000022057809157363396	4.729128038285964	13.898649677165647
0.000022364869973589446	4.715369279743324	13.794157311051034
0.000022676205300678738	4.701611437722763	13.690045296126913
0.00002299187464294488	4.687854524932254	13.586313605394484
0.000023311938333045037	4.674098554255273	13.482962211463851
0.000023636457543511036	4.660343538753164	13.379991086548293
0.00002396549429844103	4.646589491667611	13.277400202458294
0.000024299111485353883	4.632836426423076	13.175189530595626
0.000024637372867208793	4.619084356629312	13.07335904194718
0.000024980343094591798	4.605333296083909	12.971908707078882
0.000025328087718072354	4.591583258774842	12.870838496129375
0.000025680673200731737	4.577834258883095	12.770148378803635
0.0000260381669308658	4.564086310785281	12.66983832436655
0.000026400637234864873	4.5503394290563275	12.569908301636294
0.00002676815339027238	4.536593628472177	12.470358278977722
0.000027140785639025815	4.522848924012553	12.371188224295565
0.000027518605200881746	4.509105330863715	12.272398105027548
0.000027901684287027726	4.495362864421299	12.173987888137445
0.000028290096113883957	4.48162154029316	12.07595754010791
0.000028683914917096517	4.467881374302284	11.978307026933358
0.000029083215965725974	4.454142382489704	11.881036314112631
0.000029488075576633184	4.440404581117498	11.78414536664153
0.000029898571129065408	4.426667987534214	11.687634149005342
0.000030314781079445732	4.412932616823856	11.591502625171076
0.00003073678497636777	4.39919848665961	11.495750758579799
0.00003116466347579975	4.385465614218671	11.40037851213867
0.000031598498356499864	4.371734015889592	11.305385861595521
0.00003203837253564632	4.358003711425517	11.210772728617759
0.0000324843700846852	4.344274717683371	11.116539114609964
0.00003293657624539832	4.33054705280539	11.022684966879629
0.000033395077446195454	4.316820735183429	10.929210245541547
0.000033859961318632955	4.303095783462389	10.836114910126554
0.0000343313167141624	4.289372216543637	10.743398919572732
0.000034809233721112666	4.27565005358849	10.651062232216411
0.00003529380368190778	4.261929314021751	10.559104805783168
0.000035785119210525115	4.248210017535288	10.467526597378539
0.00003628327421019624	4.23449218409165	10.37632756347869
0.00003678836389135423	4.220775833927749	10.285507659920848
0.000037300484789831175	4.2070609875585605	10.195066841893656
0.00003781973478530823	4.193347665780919	10.105005063927365
0.00003834621312002329	4.179635889677316	10.015322279883845
0.000038880020417738694	4.165925680619781	9.926018442946456
0.00003942125870297297	4.152217060273797	9.837093505609747
0.000039970031420500735	4.138510050602267	9.74854741966898
0.00004052644345512316	4.124804673869544	9.660380136209572
0.00004109060115171456	4.111100952645506	9.572591605596262
0.00004166261233554759	4.097398909809687	9.485181777462154
0.000042242586332901366	4.083698568555458	9.398150600697607
0.00004283063399195694	4.069999952394264	9.31149802343888
0.00004342686770398274	4.056303085159913	9.225223993056709
0.00004403140142481586	4.04260799101294	9.139328456144604
0.00004464435069664186	4.028914694445003	9.053811358506993
0.00004526583267007786	4.015223220285585	8.968672645147201
0.000045895966126563415	4.0015335937673235	8.883912260255183
0.00004653487150106219	3.98784584032708	8.79953014719513
0.000047182670905080646	3.9741599858245897	8.715526248492843
0.000047839488150006576	3.960476056474054	8.631900505822887
0.000048505448770772656	3.9467940788489235	8.548652862691764
0.00004918068004984983	3.9331140798867095	8.465783254034164
0.000049865311041573694	3.9194360868938594	8.38329161770934
0.00005055947259681058	3.9057601272659	        8.301177898429593
0.000051263297387966466	3.8920862296443177	8.219442030323364
0.00005197691993434402	3.878414422183241	8.138083949676936
0.000052700476627853186	3.8647447337130885	8.057103591829648
0.00005343410575907862	3.851077193458166	7.976500891159435
0.000054177947543711035	3.83741183104194	7.896275781067979
0.000054932144149345965	3.8237486764923654	7.8164281939657245
0.00005569683972265564	3.8100877602473195	7.736958061256595
0.00005647218041693957	3.7964291131600545	7.657865313322464
0.00005725831442005766	3.782772766504767	7.579149879507465
0.00005805539198275315	3.7691187519822096	7.500811688101943
0.00005886356544736938	3.755467101725383	7.422850666326202
0.00005968298927696631	3.7418178483053044	7.345266740313987
0.00006051382008484285	3.7281710247368327	7.268059835095654
0.00006135621666446908	3.714526664484593	7.19122987458121
0.0000622103400198363	3.7008848014689555	7.114776781542887
0.00006307635339622899	3.6872454700720985	7.038700477597579
0.0000639544223114251	3.6736087051441424	6.963000883188961
0.00006484471458733136	3.6599745420093677	6.887677917569255
0.00006574740038205759	3.6463430163554094	6.8127314987808365
0.000066662652222439	3.6327141647253605	6.738161543637415
0.0000675906450370103	3.619088023772037	6.663967967704991
0.00006853155618943912	3.6054646307791405	6.590150685282466
0.00006948556551242528	3.591844023536811	6.516709609381939
0.00007045285534207069	3.5782262403483664	6.4436446517087544
0.00007143361055272922	3.5646113200371055	6.370955722641146
0.00007242801859234071	3.5509993019531985	6.298642731209562
0.00007343626951825715	3.537390225980663	6.226705585299292
0.00007445855603356813	3.523784132544399	6.155144190920297
0.00007549507352393056	3.5101810626173333	6.08395845237609
0.00007654602009491261	3.4965810577276226	6.013148274096334
0.00007761159660985661	3.4829841599659463	5.942713557642017
0.00007869200672826921	3.469390411992892	5.872654203504305
0.00007978745694474666	3.4557998569505406	5.8029701106723754
0.00008089815662844032	3.4422125388976816	5.733661176609993
0.00008202431806307323	3.428628502117197	5.664727297231645
0.00008316615648751297	3.415047791565631	5.5961683668782936
0.00008432389013690917	3.4014704529185225	5.527984278292763
0.0000854977402844047	3.3878965324157617	5.4601749225946845
0.00008668793128342565	3.3743260769213217	5.39274018925512
0.00008789469061056195	3.360759133931353	5.325679966070683
0.00008911824890904372	3.347195751582417	5.2589941391372985
0.00009035884003282324	3.3336359786598115	5.192682592823517
0.0000916167010912711	3.320079864605986	5.126745209741408
0.00009289207249449302	3.3065274595290814	5.061181870726421
0.00009418519799927921	3.2929788142115672	4.9959924548022006
0.00009549632475569241	3.279433980118978	4.931176839146666
0.0000968257033543046	3.2658930094087704	4.8667348990785015
0.00009817358787409218	3.2523559549392713	4.802666508017079
0.00009954023593099588	3.2388228702787485	4.738971537455197
0.00010092590872715871	3.2252938097145822	4.675649856928711
0.00010233087110084833	3.2117688282625476	4.612701333985737
0.00010375539157707431	3.198247981676201	4.550125834155327
0.00010519974241891119	3.1847313264563746	4.487923220915614
0.00010666419967953367	3.1712189198608	        4.4260933556615445
0.00010814904325497859	3.157710819913812	4.364636097556939
0.00010965455693764001	3.1442070854161837	4.3035513040177245
0.00011118102847050927	3.1307077759550666	4.2428388298153195
0.00011272874960217093	3.117212951914035	4.18249852767579
0.00011429801614256235	3.103722674483262	4.122530247987717
0.00011588912801951151	3.090237005669791	4.06293383907285
0.00011750238933606084	3.07675600830793	4.003709146749913
0.00011913810842858901	3.063279746069759	3.944856014519556
0.00012079659792574307	3.0498082834757474	3.886374283483642
0.00012247817480818846	3.0363416859055166	3.828263792307353
0.00012418316046919326	3.0228800196086842	3.770524377180628
0.00012591188077605464	3.009423351715852	3.7131558717789583
0.00012766466613238028	2.995971750249715	3.6561581072236207
0.0001294418515412383	2.9825252841362757	3.599530912041194
0.00013124377666918336	2.9690840232162117	3.5432741121225075
0.000133070785911177	2.9556480382563355	3.4873875306808633
0.0001349232284564102	2.942217400961209	3.431870988209623
0.00013680145835504224	2.9287921839848647	3.3767243024391105
0.0001387058345858701	2.915372460942653	3.321947288292784
0.00014063672112493697	2.9019583064232477	3.267539757842796
0.0001425944870150988	2.8885497960007434	3.213501520264755
0.00014457950643655758	2.8751470062469027	3.1598323817918015
0.0001465921587783768	2.861750014743528	3.1065321456679555
0.00014863282871099376	2.8483589000949694	3.0536006121006767
0.00015070190625973825	2.834973741940762	3.001037578212752
0.00015279978687937797	2.821594620968384	2.9488428379933356
0.00015492687152969975	2.8082216189261704	2.8970161821876474
0.00015708356675214334	2.794854818636334	2.845557398497964
0.0001592702847475032	2.7814943040081284	2.794466271142828
0.00016148744345470897	2.7681401600511633	2.7437425810711744
0.0001637354666307058	2.7547924728888145	2.6933861058417583
0.00016601478393144518	2.7414513297718104	2.6433966195694127
0.0001683258309940028	2.7281168190919214	2.5937738928704475
0.0001706690495198418	2.7147890303957913	2.544517692795273
0.00017304488735923122	2.7014680543989207	2.4956277828122837
0.00017545379859684344	2.6881539829997614	2.4471039227029188
0.00017789624363854112	2.674846909293973	2.398945868525748
0.00018037268929937248	2.6615469275887835	2.351153372554372
0.00018288360889279334	2.648254133417513	2.3037261832173916
0.0001854294823211274	2.634968623554231	2.25666404503752
0.0001880107961672897	2.6216904960285374	2.2099666985696422
0.0001906280437877849	2.6084198501404887	2.1636338803379687
0.00019328172540700016	2.5951567864756675	2.117665322772194
0.00019597234821281266	2.581901406920375	2.072060754142634
0.00019870042645352422	2.568653814676979	2.0268198984944235
0.000201466481536149	2.5554141142793827	1.9819424755806108
0.00020427104212606773	2.5421824116086413	1.9374282007942678
0.00020711464424806895	2.5289588139087105	1.8932767850995442
0.0002099978313887991	2.5157434298023293	1.8494879349616176
0.00021292115460063446	2.5025363693070544	1.8060613522756404
0.00021588517260700334	2.4893377438514075	1.7629967342833384
0.00021889045190917237	2.476147666291177	1.7202937735436425
0.00022193756689451905	2.4629662509258425	1.6779521577943441
0.00022502709994631426	2.449793613515137	1.6359715699172732
0.00022815964155502796	2.436629871295752	1.5943516878520494
0.00023133579043118927	2.423475142998158	1.5530921845181884
0.00023455615361981527	2.410329548863565	1.5121927277360694
0.00023782134661643256	2.3971932106610243	1.4716529801467053
0.00024113199348471656	2.384066251704629	1.431472599130264
0.00024448872697576345	2.370948670607446	1.3916512367234324
0.00024789218864902743	2.357840972616167	1.352188539535468
0.00025134302899493884	2.344742906994343	1.3130841486612779
0.00025484190755922955	2.3316547296744794	1.2743376996008455
0.0002583894930689913	2.3185765719586984	1.2359488221647579
0.00026198646356048397	2.3055085668001545	1.197917140388091
0.0002656335065087278	2.2924508488211153	1.1602422724397434
0.0002693313189588977	2.279403554331179	1.1229238305307623
0.000273080607659546	2.2663668213455934	1.0859614208213322
0.00027688208919768266	2.2533407896036857	1.0493546433263652
0.00028073649013573074	2.2403256005874326	1.0131030918197772
0.00028464454715039354	2.2273213975401043	0.9772063537373138
0.00028860700717345207	2.2143283254850346	0.9416640100780073
0.00029262462753452294	2.201346531245975	0.9064756353042017
0.0002966981761058058	2.188376163458651	0.8716407972401283
0.0003008284314488407	2.175417372604665	0.8371590569687041
0.0003050161829633133	2.162470311015838	0.8030299687281893
0.0003092622310379299	2.1495351329008696	0.7692530798057654
0.0003135673872033915	2.136611994363226	0.7358279304300156
0.0003179324742875009	2.12370105342055	0.7027540536623371
0.0003223583265724235	2.110802470024202	0.6700309752882481
0.0003268457899541421	2.097916406078839	0.6376582136975754
0.0003313957221041299	2.085043025462091	0.605635279786949
0.0003360089926332725	2.0721824940443	        0.5739616768289686
0.0003406864832580764	2.0593349797083222	0.5426369003633764
0.000345429087969184	2.046500652369399	0.511660438078275
0.000350237713202241	2.0336796839950795	0.4810317696890545
0.0003551132780111396	2.0208722486251927	0.4507503668179661
0.00036005671424367265	2.008078522391866	0.4208156928709621
0.0003650689667196372	1.9952986835395903	0.3912272029130959
0.0003701509934114099	1.9825329124453148	0.3619843435423238
0.00037530376562704343	1.969781391638572	0.333086552761096
0.0003805282681959079	1.9570443058216278	0.3045332598488107
0.0003858254996569171	1.9443129545235114	0.2763238852277172
0.000391196472449378	1.9316141889508658	0.24845784033180535
0.00039664221310649025	1.918921538346774	0.2209345274718097
0.000402163762451546	1.9062440836722938	0.1937533396988942
0.00040776217579685807	1.893582020795939	0.1669136606666456
0.00041343852314545666	1.8809355478799665	0.1404148644913486
0.0004191938893955984	1.8683048654004863	0.11425631561052263
0.00042502937454811344	1.8556901761675593	0.08843736863976032
0.000430946093916648	1.843091685345232	0.06295736822780676
0.0004369451783408289	1.8305096004715247	0.0378156489098922
0.0004430277744023958	1.817944131478365	0.01301153495937199
0.0004491950446443463	1.805395486551496	-0.011455659762628079
0.0004554481677931232	1.7928638873244527	-0.035586631958396286
0.0004617883389839031	1.7803495554264033	-0.05938208904807235
0.0004682167699890175	1.7678526978460138	-0.08284274932515209
0.0004747346894495528	1.755373542406345	-0.1059693421126435
0.0004813433431101799	1.7429123138165767	-0.12876260792281724
0.0004880439940572423	1.730469239316743	-0.15122329861712636
0.0004948379229601695	1.7180445486968008	-0.17335217756937016
0.0005017264283162443	1.7056384743155377	-0.1951500198292302
0.00050871082669878	1.693251251119312	-0.21661761228823617
0.0005157924530087544	1.6808831166606075	-0.2377557538473155
0.0005229726607299395	1.6685343111163928	-0.2585652555860325
0.0005302528221875911	1.6562050773062615	-0.27904694093355653
0.0005376343288107345	1.643895660710355	-0.29920164584130005
0.000545118591398103	1.631606309487036	-0.3190302189572424
0.0005527070403877818	1.6193372744903036	-0.338533521801922
0.0005604011261305959	1.6070888092869544	-0.35771242894605076
0.0005682023191673142	1.5948611701734303	-0.37656782818957135
0.0005761121105097074	1.582654616192379	-0.3951006207433674
0.0005841320119255183	1.5704694091488824	-0.41331172141044525
0.0005922635562274041	1.5583058136263455	-0.431202058770809
0.0006005082975658905	1.5461640970020403	-0.448772575366789
0.000608867811726415	1.5340445294622522	-0.46602422789012415
0.0006173436964304994	1.5219473840170463	-0.4829579873705081
0.0006259375716411151	1.5098729365146126	-0.4995748393655923
0.000634651079872305	1.4978214656551647	-0.5158757841524175
0.0006434858865031036	1.4857932530044067	-0.5318618369202034
0.0006524436800958393	1.4737885830064936	-0.547534027964506
0.0006615261727188616	1.4618077429965124	-0.5628934028826722
0.0006707351002737608	1.449851023212426	-0.5779410227705478
0.0006800722228271491	1.4379187209388287	-0.5926779644204178
0.000689539324947048	1.4260111211719066	-0.6071053205200905
0.0006991382160439706	1.4141285303221285	-0.6212241998531189
0.000708870730716746	1.4022712533174058	-0.635035727500075
0.0007187387291031577	1.3904395905985552	-0.6485410450408275
0.0007287440972354707	1.378633851937012	-0.661741310757779
0.0007388887474008918	1.3668543463376805	-0.6746376998399588
0.0007491746185070645	1.355101388618534	-0.6872314045879637
0.000759603676452643	1.3433752955861678	-0.6995236346196219
0.000770177914503025	1.331676387034654	-0.7115156170763413
0.0007808993536713237	1.3200049857500953	-0.723208596830062
0.0007917700431046259	1.3083614175143636	-0.7346038366907031
0.0008027920604756448	1.2967460111079683	-0.7457026176140699
0.0008139675123798151	1.2851590983120258	-0.7565062389100903
0.0008252985347379173	1.2736010139093066	-0.7670160184236228
0.0008367872932043142	1.2620720956842992	-0.7772332932483625
0.0008484359835808546	1.2505726844222897	-0.7871594178246267
0.0008602468322365544	1.239103123907382	-0.7967957680929982
0.0008722220965331127	1.2276637609194405	-0.8061437378963082
0.0008843640652563523	1.2162549452299274	-0.8152047410496231
0.0008966750590536648	1.2048770295965756	-0.82398021182519
0.0009091574308775543	1.1935303697568662	-0.8324716019403591
0.0009218135664353366	1.1822153244202913	-0.8406803872032009
0.0009346458846451183	1.1709322552593229	-0.848608061279587
0.0009476568380981129	1.1596815268990919	-0.8562561391177035
0.0009608489135273931	1.1484635069057065	-0.8636261565081889
0.0009742246322831785	1.1372785657731777	-0.8707196702869766
0.0009877865508147194	1.126127076908926	-0.8775382585367882
0.0010015372611589096	1.1150094166178064	-0.8840835207871351
0.0010154793914356893	1.1039259647493664	-0.8903570782126586
0.0010296156063503462	1.0928771020317694	-0.8963605738296332
0.0010439486077028185	1.081863213979598	-0.9020956726904767
0.0010584811349040667	1.0708846883019205	-0.9075640620760569
0.0010732159654996552	1.0599419155013714	-0.9127674516856447
0.0010881559157006112	1.0490352888483525	-0.9177075738242866
0.001103303840921675	1.0381652043534702	-0.9223861835874249
0.0011186626363270521	1.0273320607381657	-0.9268050590425462
0.0011342352373837422	1.0165362594034961	-0.9309660014076435
0.0011500246204225915	1.005778204396988	-0.934870833109939
0.001166033803207147	0.995058302377539	-0.93852140674245
0.0011822658455104247	0.9843769625782928	-0.9419195915669502
0.001198723849699725	0.9737345967674382	-0.9450672831074755
0.0012154109613295584	0.9631316192068983	-0.9479664008778439
0.0012323303697428557	0.9525684466088132	-0.9506188885359824
0.0012494853086805302	0.9420454980898033	-0.9530267144018715
0.001266879056899529	0.9315631951229317	-0.955191869957878
0.001284514938799498	0.9211219614873187	-0.9571163727405909
0.0013023963250581474	0.910722223215365	-0.9588022644243968
0.0013205266332754857	0.9003644085375015	-0.9602516115205304
0.0013389093286270098	0.8900489478244387	-0.9614665054984662
0.0013575479245259883	0.8797762735268448	-0.9624490629007647
0.0013764459832949771	0.8695468218401171	-0.9632014254510674
0.0013956071168466561	0.8593610240001667	-0.9637257601549318
0.001415034987374171	0.8492193234922643	-0.9640242593931766
0.0014347333080510706	0.8391221587026992	-0.9640991410074156
0.0014547058437409898	0.8290699714834017	-0.9639526485823053
0.0014749564117172236	0.8190632053473421	-0.9635870506712241
0.0014954888823922913	0.8091023053887161	-0.9630046421550855
0.0015163071800576848	0.7991877182001071	-0.9622077434073164
0.0015374152836338994	0.7893198917866084	-0.9611987005602722
0.001558817227430908	0.7794992754768227	-0.9599798855366218
0.0015805171019192342	0.7697263198307012	-0.9585536960704175
0.0016025190545117297	0.7600014765441738	-0.9569225557174836
0.0016248272903562665	0.7503251983505024	-0.9550889138547095
0.0016474460731394462	0.7406979389183163	-0.9530552456678657
0.001670379725901499	0.7311201527462814	-0.9508240521275272
0.0016936326318625434	0.7215922950543406	-0.9483978599526998
0.001717209235260314	0.7121148216714998	-0.9457792215617349
0.0017411140421995834	0.7026881889200812	-0.9429707150101065
0.0017653516215133955	0.6933128534964245	-0.9399749439146358
0.001789926605636283	0.6839892723479724	-0.9367945373637206
0.0018148436914896624	0.6747179025467034	-0.9334321498131494
0.0018401076413795169	0.6654992011588805	-0.9298904609670519
0.0018657232839066104	0.6563336251110461	-0.9261721756435478
0.0018916955148893576	0.6472216310522573	-0.9222800236246507
0.0019180292982995373	0.6381636752125031	-0.9182167594899776
0.0019447296672110536	0.6291602132572708	-0.9139851624338075
0.001971801724761864	0.6202117001382489	-0.9095880360650489
0.0019992506451293377	0.6113185899401057	-0.9050282081896491
0.002027081674519173	0.6024813357233394	-0.9003085305749934
0.0020553001321680802	0.5937003893631688	-0.8954318786958454
0.002083911411360441	0.5849762013844348	-0.8904011514613537
0.002112920980459084	0.5763092214232207	-0.8852192709226925
0.002142334383950447	0.5676998954970999	-0.8798891819608617
0.002172157243504269	0.5591486697011462	-0.874413851954203
0.0022023952590480337	0.5506559874315693	-0.8687962704251807
0.002233054209856393	0.5422222898479726	-0.8630394486659771
0.002264139955655709	0.533848015684088	-0.8571464193424685
0.002295658437744021	0.5255336010544823	-0.8511202360761319
0.002327615680126576	0.5172794792572584	-0.8449639715136026
0.0023600177906671705	0.5090860805727525	-0.838680723060487
0.00239287096225554	0.500953832058245	-0.8322736027331447
0.0024261814739909558	0.4928831573387078	-0.8257457433321259
0.0024599556923823413	0.48487447639360615	-0.8191002961791564
0.002494200072565076	0.476928205339791	-0.812340430557674
0.002528921159534733	0.46904475621052205	-0.8054693331284503
0.0025641255893980204	0.46122453673065356	-0.7984902073199314
0.0025998200906410846	0.4534679500880554	-0.7914062726929842
0.0026360114854155183	0.44577539470129823	-0.7842207642595438
0.0026727066908422484	0.43814726398368947	-0.776936931814574
0.002709912720333572	0.43058394610371986	-0.7695580393024918
0.0027476366849336254	0.4230858258407296	-0.7620873639355585
0.0027858857946774567	0.4156532738447718	-0.7545281956553291
0.0028246673599690753	0.40828666737411384	-0.7468838356694831
0.0028639887929786533	0.40098636905488066	-0.7391575966159935
0.0029038576090591804	0.3937527371185585	-0.7313528010727528
0.002944281428182868	0.3865861230441022	-0.723472780832269
0.0029852679763974883	0.37948687129591413	-0.7155208759954123
0.003026825087303049	0.3724553190590727	-0.7075004486683709
0.0030689607035489916	0.3654917959719746	-0.6994148088434878
0.0031116828783522336	0.3585966238565357	-0.6912673597217466
0.0031549997770363735	0.3517701164461084	-0.6830614503805401
0.0031989196785922607	0.34501257911130295	-0.6748004478831238
0.00324345097726035	0.3383243085838738	-0.666487721571989
0.0032886021841350556	0.33170559267887595	-0.6581266419655515
0.003334381928791437	0.325156710015287	-0.6497205796269757
0.0033807989609345615	0.3186779297353051	-0.641272904005324
0.003427862152071763	0.3122695112225507	-0.6327869822492839
0.0034755804972082444	0.3059317038193933	-0.6242661779937404
0.003523963116566251	0.2996647465436519	-0.615713850119536
0.0035730192573281776	0.29346886780492193	-0.607133351486806
0.0036227582954039745	0.28734428512078497	-0.5985280276423075
0.0036731897372230845	0.2812912048331901	-0.5899012155012561
0.0037243232215514012	0.27530982182527197	-0.5812562420041846
0.0037761685213334797	0.2694003192389161	-0.5725964227494401
0.0038287355455603944	0.26356286819337327	-0.5639250606019729
0.003882034341163637	0.25779762750523394	-0.5552454442791208
0.003936075094935302	0.25210474341010625	-0.5465608469141942
0.003990868135475077	0.24648434928631613	-0.537874524598659
0.004046423935164306	0.24093656538099484	-0.5291897149038558
0.004102753112167517	0.23546149853890513	-0.5205096353831974
0.004159866432461875	0.23005924193437513	-0.5118374820558838
0.004217774811894784	0.22472987480673115	-0.5031764278732417
0.004276489318270225	0.2194734621996014	-0.49452962116883364
0.004336021173464098	0.2142900547045049	-0.4859001840935897
0.004396381755569001	0.20917968871280654	-0.4772912110372541
0.004457582601068923	0.2041423840950491	-0.46870576703751865
0.004519635407044105	0.19917814715755366	-0.46014688617830374
0.004582552033406703	0.19428696822189812	-0.45161756997866936
0.004646344505167512	0.18946882195378068	-0.4431207857739686
0.004711025014734252	0.18472366693499814	-0.4346594650908854
0.004776605924241893	0.18005144632440312	-0.4262365011789478
0.004843099767915325	0.17545208625635514	-0.4178547508895584
0.004910519254465016	0.17092549662991605	-0.40951702753484315
0.004978877269515964	0.1664715706572768	-0.4012261030938616
0.005048186878070473	0.1620901846831379	-0.3929847055843909
0.00511846132700525	0.1577811980137586	-0.3847955174397817
0.005189714047603174	0.15354445275616305	-0.3766611738932292
0.0052619586581204025	0.14937977366797633	-0.3685842614135456
0.005335208966389166	0.1452869680183828	-0.36056731588960744
0.005409478972456796	0.141265825460688	-0.3526128214761003
0.005484782871261542	0.1373161179169632	-0.34472320867322326
0.00556113505534553	0.1334375994752616	-0.33690085289250016
0.005638550117605597	0.12963000629987242	-0.32914807293385423
0.005717042854082363	0.1258930565550909	-0.3214671294866785
0.005796628266788131	0.12222645034297017	-0.3138602236574668
0.00587732156657421	0.1186298696555099	-0.3063294955266164
0.005959138176038032	0.1151029783417411	-0.2988770227370604
0.006042093732470866	0.111645422068265	-0.2915048191173922
0.006126204090846496	0.10825682840963251	-0.2842148334143525
0.006211485326851511	0.10493680671687775	-0.27700894769267087
0.00629795373995784	0.10168494825089332	-0.2698889765467885
0.006385625856537926	0.0985008262034267	-0.262856665564771
0.006474518433023404	0.0953839957623199	-0.25591369024872346
0.006564648459107677	0.09233399419444657	-0.24906165490233279
0.006656033160993077	0.08935034094667726	-0.24230209157210697
0.006748690004683296	0.08643253776518199	-0.23563645904503785
0.0068426366993215165	0.08358006883336491	-0.22906614190541322
0.006937891200575142	0.0807924009286863	-0.2225924496534362
0.007034471714067585	0.07806898359861486	-0.21621661588830945
0.007132396698857817	0.07540924935591777	-0.20993979755837525
0.007231684870968442	0.07281261389346654	-0.20376307428084806
0.007332355206962722	0.07027847631871213	-0.19768744773363464
0.0074344269475715595	0.06780621940793884	-0.19171384112163198
0.007537919601370886	0.06539520988038348	-0.1858430987198446
0.007642852948510243	0.06304479869226513	-0.18007598549556053
0.00774924704449335	0.060754321350731826	-0.17441318681172116
0.007857122224011144	0.05852309824770131	-0.16885530821353784
0.007966499104828325	0.05635043501351886	-0.16340287530025654
0.008077398591723942	0.05423562289032733	-0.15805633368387928
0.008189841880486822	0.052177939124995985	-0.15281604903650192
0.008303850461966704	0.050176647381409464	-0.14768230722777972
0.008419446126181606	0.048230998171882	-0.14265531455390013
0.008536650966482527	0.046340229307404335	-0.1377351980592525
0.008655487383776054	0.04450356636639654	-0.13292200595184056
0.00877597809080574	0.042720223181585366	-0.12821570811329094
0.008898146116493167	0.0409894023445785	-0.12361619670412406
0.009022014810339282	0.03931029611884478	-0.11912328686477358
0.009147607846887153	0.0376820850223136	-0.11473671751261393
0.009274949230246786	0.03610394229380018	-0.11045615223506916
0.009404063298682909	0.03457503055134425	-0.10628118027864843
0.009534974729266735	0.03309450433308276	-0.1022113176335292
0.009667708542592274	0.03166151030516868	-0.09824600821309519
0.009802290107558504	0.030275187874224323	-0.09438462512757885
0.009938745146218005	0.028934669812341225	-0.09062647205074521
0.010077099738693099	0.027639082893766976	-0.08697078467829586
0.010217380328160523	0.02638754854237473	-0.08341673227643046
0.010359613725905291	0.025179183488971007	-0.079963419162608
0.010503827116445106	0.02401310043744807	-0.0766098871075235
0.010650048062726018	0.0228884087387527	-0.07335511603392694
0.01079830451139042	0.021804215071600734	-0.07019802673119314
0.01094862479811838	0.020759624128830555	-0.06713748249286507
0.011101037653043332	0.019753739308253946	-0.06417229137471557
0.01125557220624311	0.018785663406830924	-0.061301208127337796
0.011412257993307645	0.017854499316963382	-0.05852293643697487
0.011571124960983718	0.01695935072368171	-0.055836131174448835
0.011732203472898748	0.016099322801464932	-0.05323940070510193
0.011895524315364028	0.015273522909424507	-0.05073130925555874
0.012061118703258789	0.014481061283559115	-0.048310379332889154
0.012229018285996188	0.013721051724776051	-0.045975094191558
0.012399255153572328	0.012992612281365687	-0.04372390034335816
0.012571861842699502	0.012294865924609015	-0.041555210105344895
0.012746871343024805	0.011626941216197565	-0.03946740418062641
0.012924317103435261	0.010987972966147393	-0.03745883426671522
0.013104233038451	0.01037710287989453	-0.035527825686005834
0.01328665353470688	0.009793480193274985	-0.03367268003283749
0.013471613457524895	0.009236262294101287	-0.03189167783147829
0.013659148157577787	0.008704615331446803	-0.030183081199303324
0.013849293477645484	0.008197714797676545	-0.028545136509361947
0.014042085759465592	0.007714746114775564	-0.026976077046486902
0.014237561850679257	0.007254905182600474	-0.025474125651072595
0.014435759111873699	0.0068173989135853295	-0.024037497344644287
0.014636715423722808	0.00640144576069389	-0.022664401931356083
0.014840469194227063	0.006006276192813116	-0.021353046569594806
0.015047059366054551	0.005631133178911958	-0.02010163830792318
0.015256525423983557	0.005275272632974216	-0.01890838657968707
0.01546890740244939	0.004937963837711134	-0.017771505647851682
0.015684245893195937	0.004618489843101783	-0.016689217011981734
0.01590258205303382	0.004316147839017838	-0.015659751728074364
0.016123957611706517	0.00403024950126193	-0.01468135269543678
0.016348414879866022	0.0037601213104233905	-0.013752276860794046
0.016575996757159525	0.003505104843032979	-0.012870797352941209
0.016806746740428622	0.00326455703457877	-0.012035205540441685
0.01704070893202266	0.0030378504140278553	-0.011243813008132495
0.01727792804822811	0.002824373309583192	-0.010494953448468496
0.017518449427814605	0.0026235300254924317	-0.009786984464030302
0.017762319040700646	0.0024347409898108326	-0.009118289277817888
0.018009583496739572	0.0022574428731113763	-0.008487278348280832
0.01826029005462793	0.002091088678222423	-0.007892390886364054
0.018514486630937847	0.0019351478011629297	-0.007332096272196551
0.01877222180927514	0.0017891060635335195	-0.006804895369405932
0.01903354484956489	0.0016524657167095507	-0.006309321735407189
0.019298505697466342	0.0015247454182687268	-0.005843942726386033
0.019567154993918708	0.001405480181110709	-0.005407360496074662
0.01983954408482031	0.0012942212962446448	-0.004998212887797127
0.02011572503084164	0.0011905362289407842	-0.004615174219645938
0.02039575061737583	0.0010940084903772345	-0.004256955963027687
0.020679674364627254	0.0010042374845336572	-0.003922307315198177
0.020967550537840614	0.0009208383316853708	-0.003610015666777656
0.02125943415767246	0.0008434416693839571	-0.0033189069656041283
0.021555381010707076	0.0007716934319548283	-0.0030478459786397218
0.02185544766011875	0.000705254609596138	-0.0027957364539916833
0.02215969145648248	0.0006438009882136447	-0.002561521185443203
0.022468170548735053	0.0005870228711756808	-0.0023441819822084316
0.022780943895289223	0.0005346247842101742	-0.0021427395469284126
0.023098071275301633	0.0004863251647016109	-0.0019562532652106727
0.023419613300098552	0.00044185603667382464	-0.001783820910278214
0.02374563142476019	0.00040096267276766654	-0.0016245782665401443
0.024076187959866345	0.0003634032445386694	-0.001477698676116858
0.024411346083405627	0.00032894846241007716	-0.0013423925125517946
0.02475116985285038	0.0002973812066205259	-0.0012179065861161941
0.025095724217399768	0.0002684961505033366	-0.001103523485262505
0.025445075030393245	0.00024209937742594026	-0.0009985608589057656
0.025799289061896744	0.0002180079927035004	-0.0009023706443098166
0.026158434011464615	0.00019604973178040405	-0.0008143382454261147
0.02652257852107814	0.00017606256594745502	-0.0007338816665783226
0.026891792188265227	0.00015789430683091227	-0.0006604506064033305
0.027266145579402205	0.00014140221085318008	-0.0005935255169529698
0.02764571024320092	0.00012645258482335146	-0.0005326166328272802
0.028030558724383543	0.00011292039376989268	-0.0004772629751529257
0.028420764577547775	0.00010068887207761641	-0.00042703133513903054
0.02881640238122504	0.00008964913893720376	-0.000381515241838692
0.02921754775213441	0.00007969981905828112	-0.00034033391861883124
0.029624277359634788	0.00007074666953689228	-0.00030313123269530665
0.030036668940378933	0.00006270221370552174	-0.00026957464192561603
0.030454801313170222	0.00005548538272920557	-0.00023935414287018912
0.030878754394027482	0.00004902116564491079	-0.00021218122393584177
0.031308609211458886	0.00004324026847411135	-0.00018778782720476456
0.03174444792194865	0.00003807878297042315	-0.00016592532232975336
0.032186353825659236	0.000033477865496000774	-0.00014636349564425057
0.03263441138235224	0.000029383426452459063	-0.0001288895573955424
0.03308870622753084	0.000025745830624850048	-0.00011330716976332353
0.03354932518880693	0.000022519608731086164	-0.0000994354980756238
0.034016356302496116	0.000019663180404566212	-0.00008710828738177272
0.034489888830444175	0.00001713858877498908	-0.00007617296628948924
0.03497001327708661	0.000014911246751797919	-0.0000664897797222276
0.0354568214067469	0.000012949695056642081	-0.00005793095200508729
0.03595040626117494	0.000011225371996049063	-0.00005037988144493619
0.03645086217732974	9.71239491332081e-6	-0.0000437303673340521
0.03695828480540972	8.387353209781738e-6	-0.00003788587007822898
0.03747277112713389	7.229112780070115e-6	-0.000032758804931142844
0.03799441947427767	6.218631664320019e-6	-0.0000282698696079755
0.03852332954746659	5.338786681943272e-6	-0.000024347405853905143
0.039059602435231586	4.574210777353306e-6	-0.00002092679485793399
0.03960334063333026	3.911140777415245e-6	-0.00001794988623036895
0.040154648064335524	3.337275233663488e-6	-0.00001536446010368398
0.04071363009749862	2.8416419993523467e-6	-0.000013123721771818134
0.04128039356888771	2.4144751721613797e-6	-0.000011185828152583584
0.04185504680180707	2.047101017744359e-6	-9.51344524176619e-6
0.04243769962750051	1.7318324771910007e-6	-8.073335625763349e-6
0.04302846340614297	1.4618718527119493e-6	-6.835975032026086e-6
0.04362745104812438	1.2312212602977998e-6	-5.775196822884469e-6
0.04423477703562977	1.0346004355597768e-6	-4.867863278145135e-6
0.044850557444519636	8.673714792334553e-7	-4.093562464655409e-6
0.045474909966515785	7.254701317065275e-7	-3.434329456240312e-6
0.04610795393169423	6.0534317119742e-7	-2.8743906443719554e-6
0.04674981033129296	5.038915376315739e-7	-2.399929867867808e-6
0.04740060184083642	4.1841879361090544e-7	-1.998875088068563e-6
0.04806045284358194	3.465845449104378e-7	-1.6607043434528706e-6
0.04872948945429265	2.863624554369462e-7	-1.3762697336555993e-6
0.049407839543341325	2.3600250531905932e-7	-1.1376382064769363e-6
0.05009563276114972	1.9399715554566068e-7	-9.379479518106844e-7
0.05079300056296817	1.5905109811721538e-7	-7.712792425960265e-7
0.05150007623399992	1.300542868200117e-7	-6.325386040355571e-7
0.052216994914876226	1.0605796028529414e-7	-5.173552375762599e-7
0.052943893627484015	8.625338577599722e-8	-4.219886747057709e-7
0.0536809113011552	6.99530689884113e-8	-3.43246686695493e-7
0.054428188799219464	5.6574191916065734e-8	-2.7841252930132867e-7
0.05518586894592693	4.5624057362902055e-8	-2.2518065542629054e-7
0.055954096553745634	3.668733489410871e-8	-1.8160008324295202e-7
0.05673301845103893	2.94149187717929e-8	-1.4602466169126957e-7
0.05752278351012826	2.3514223650618798e-8	-1.1706952911184177e-7
0.05832354267574652	1.874075843196685e-8	-9.357311359330691e-8
0.0591354489938873	1.489083263468136e-8	-7.456407502139528e-8
0.05995865764105697	1.1795262890205874e-8	-5.923263848737948e-8
0.060793325953931464	9.313959676749144e-9	-4.690581637444099e-8
0.061639613459428436	7.331286149617142e-9	-3.702606187456038e-8
0.062497681905196764	5.752091892528158e-9	-2.9132939731174623e-8
0.06336769529053075	4.4983346065452245e-9	-2.2847440535545737e-8
0.06424981989771467	3.5062121770260254e-9	-1.785860285420091e-8
0.06514422432380365	2.723736229878352e-9	-1.391214279657436e-8
0.06605107951284701	2.1086862280689068e-9	-1.0800823347465392e-8
0.06697055878856008	1.6268903947585116e-9	-8.356325920500386e-9
0.06790283788745065	1.2507863119607335e-9	-6.4424141955818575e-9
0.0688480949924079	9.582199679436066e-10	-4.949205466932266e-9
0.06980651076675617	7.314473498964707e-10	-3.7883875488583196e-9
0.0707782683887855	5.563074394783315e-10	-2.8892398782995364e-9
0.07176355358676152	4.2153970748745003e-10	-2.1953359421621878e-9
0.07276255467442304	3.18222959990043e-10	-1.661820676420582e-9
0.07377546258697364	2.393157014474771e-10	-1.2531711707667335e-9
0.0748024709175744	1.7928108945822795e-10	-9.413620068515392e-10
0.07584377595434463	1.3378209823715194e-10	-7.043679991647437e-10
0.07689957671787767	9.943471978348316e-11	-5.249471322410065e-10
0.07797007499927855	7.36089470225047e-11	-3.8965522900181523e-10
0.07905547539873282	5.4268934020756846e-11	-2.880514701026076e-10
0.08015598536460918	3.984514462218527e-11	-2.1206043416190455e-10
0.0812718152331094	2.913251015587818e-11	-1.5546195748687857e-10
0.08240317826846891	2.1209644608872086e-11	-1.1348492541327947e-10
0.08355029070371699	1.5375034971025e-11	-8.24852036072628e-11
0.0847133717820047	1.1096856254895276e-11	-5.96913864174222e-11
0.08589264379850793	7.973673782897053e-12	-4.3004962259484557e-11
0.08708833214291375	5.70380648633327e-12	-3.084394675297429e-11
0.08830066534249834	4.0615490552039104e-12	-2.202107893591588e-11
0.08952987510580412	2.878800915924273e-12	-1.5649373105088785e-11
0.09077619636692681	2.0309376645932998e-12	-1.10692205707568e-11
0.09203986733041523	1.42599572032993e-12	-7.792387427837248e-12
0.09332112951679988	9.964322069017114e-13	-5.459196039692596e-12
0.09462022780875351	6.928768258292265e-13	-3.805943695828885e-12
0.09593741049789453	4.794170709821963e-13	-2.640231429128671e-12
0.09727292933224203	3.300579158746477e-13	-1.8223745559276537e-12
0.09862703956433146	2.260766020909156e-13	-1.251465617529802e-12
0.1 	                1.5405615998973651e-13 	-8.549781870575868e-13 


==> anc/spline_data/magnetic/readme <==
This directory contains the 1000 spline data points for the magnetic
contribution to the Flambaum-Finges electron self-energy potential. The
file 'spline_data' contains the distances from 10^-10 a_0 to 0.1 a_0 in
logaritmic spacing in the first column and the values for the two
integrals, which shall be approximated by the spline, evaluated at the
corresponding distance in Mathematica 11 in the second and third column,
respectively. These three lists are used in the code and given to the
spline function to interpolate between these points.


==> anc/spline_data/magnetic/spline_data <==
#1st column=distances, 2nd column=integral1, 3rd column=integral2
#integral1: \int_{1}^{\infty} \frac{e^{-\frac{2t|\vec{r}|}{\lambdabar}}}{t^2 \sqrt{t^2 -1}} \mathrm{d}t
#integral2: \int_{1}^{\infty} \frac{e^{-\frac{2t|\vec{r}|}{\lambdabar}}}{t \sqrt{t^2 -1}} \mathrm{d}t
1.e-10	                0.9999999569488454	1.5707961132281287
1.0209606623060475e-10	0.999999956046465	1.5707961087516342
1.0423606739764033e-10	0.9999999551251707	1.5707961041813099
1.0642092440647225e-10	0.9999999541845654	1.5707960995151888
1.0865157746525373e-10	0.999999953224244	1.5707960947512631
1.1092898648952228e-10	0.9999999522437941	1.5707960898874829
1.1325413151528126e-10	0.9999999512427928	1.5707960849217542
1.1562801312073778e-10	0.9999999502208102	1.5707960798519411
1.1805165285688032e-10	0.9999999491774061	1.570796074675862
1.2052609368708414e-10	0.9999999481121314	1.5707960693912888
1.2305240043592617e-10	0.9999999470245281	1.5707960639959482
1.2563166024741214e-10	0.9999999459141281	1.5707960584875178
1.2826498305280625e-10	0.9999999447804531	1.5707960528636278
1.309535020482665e-10	0.9999999436230151	1.5707960471218574
1.3369837418249452e-10	0.9999999424413172	1.5707960412597362
1.3650078065460138e-10	0.9999999412348497	1.570796035274741
1.3936192742241434e-10	0.9999999400030937	1.5707960291642973
1.422830457214355e-10	0.9999999387455197	1.5707960229257751
1.4526539259467783e-10	0.9999999374615862	1.5707960165564898
1.483102514336103e-10	0.9999999361507403	1.570796010053701
1.514189325304352e-10	0.9999999348124182	1.5707960034146096
1.5459277364194786e-10	0.999999933446044	1.570795996636359
1.5783314056521199e-10	0.9999999320510298	1.5707959897160326
1.6114142772530166e-10	0.9999999306267753	1.5707959826506517
1.6451905877536607e-10	0.9999999291726671	1.5707959754371768
1.6796748720926531e-10	0.9999999276880802	1.5707959680725025
1.714881969870541e-10	0.9999999261723751	1.5707959605534616
1.750827031735727e-10	0.9999999246249001	1.570795952876817
1.7875255259042317e-10	0.999999923044989	1.570795945039265
1.8249932448161504e-10	0.9999999214319616	1.570795937037434
1.8632463119315598e-10	0.9999999197851246	1.57079592886788
1.902301188668946e-10	0.9999999181037682	1.5707959205270878
1.9421746814890284e-10	0.9999999163871698	1.5707959120114676
1.9828839491270673e-10	0.9999999146345904	1.5707959033173555
2.0244465099768018e-10	0.9999999128452757	1.5707958944410103
2.0668802496290822e-10	0.9999999110184558	1.5707958853786115
2.1102034285685966e-10	0.9999999091533445	1.5707958761262604
2.1544346900318867e-10	0.9999999072491392	1.5707958666799746
2.1995930680300702e-10	0.9999999053050208	1.5707958570356892
2.2456979955397718e-10	0.9999999033201523	1.5707958471892554
2.2927693128656489e-10	0.9999999012936795	1.5707958371364341
2.3408272761782943e-10	0.9999998992247304	1.5707958268729008
2.389892566231053e-10	0.9999998971124153	1.570795816394238
2.4399862972595453e-10	0.9999998949558242	1.570795805695937
2.491130026067786e-10	0.9999998927540296	1.5707957947733944
2.5433457613046483e-10	0.9999998905060843	1.570795783621909
2.5966559729348725e-10	0.9999998882110204	1.5707957722366832
2.6510836019085415e-10	0.99999988586785	1.5707957606128164
2.706652070033236e-10	0.9999998834755657	1.5707957487453084
2.763385290053167e-10	0.9999998810331374	1.5707957366290506
2.821307675939471e-10	0.9999998785395143	1.5707957242588304
2.880444153396298e-10	0.9999998759936232	1.5707957116293239
2.9408201705870666e-10	0.9999998733943686	1.5707956987350966
3.0024617090855556e-10	0.9999998707406318	1.5707956855705998
3.0653952950565234e-10	0.9999998680312709	1.5707956721301684
3.1296480106707504e-10	0.9999998652651201	1.5707956584080192
3.1952475057592136e-10	0.9999998624409892	1.5707956443982471
3.2622220097116734e-10	0.9999998595576624	1.5707956300948234
3.330600343624582e-10	0.9999998566138992	1.5707956154915932
3.4004119327037025e-10	0.9999998536084329	1.5707956005822719
3.4716868189265595e-10	0.99999985053997	1.5707955853604445
3.5444556739704357e-10	0.9999998474071902	1.5707955698195604
3.618749812411284e-10	0.9999998442087453	1.5707955539529326
3.69460120519931e-10	0.9999998409432588	1.5707955377537322
3.772042493416994e-10	0.9999998376093256	1.5707955212149893
3.851107002325569e-10	0.999999834205511	1.570795504329587
3.93182875570577e-10	0.9999998307303501	1.5707954870902596
4.014242490499326e-10	0.9999998271823478	1.5707954694895876
4.098383671757253e-10	0.9999998235599772	1.5707954515199987
4.1842885079015763e-10	0.9999998198616789	1.5707954331737581
4.271993966306777e-10	0.9999998160858622	1.5707954144429732
4.361537789208006e-10	0.9999998122309016	1.5707953953195832
4.45295850994266e-10	0.9999998082951388	1.5707953757953586
4.5462954695324086e-10	0.9999998042768798	1.5707953558618983
4.6415888336127727e-10	0.9999998001743954	1.5707953355106246
4.738879609717651e-10	0.9999997959859204	1.5707953147327798
4.838209664925958e-10	0.9999997917096521	1.5707952935194232
4.939621743878326e-10	0.9999997873437505	1.570795271861427
5.043159487171369e-10	0.999999782886337	1.5707952497494695
5.148867450137487e-10	0.999999778335493	1.570795227174038
5.256791122018419e-10	0.9999997736892605	1.5707952041254165
5.366976945540476e-10	0.9999997689456398	1.5707951805936873
5.479472336900293e-10	0.9999997641025895	1.5707951565687244
5.594325706169389e-10	0.9999997591580261	1.5707951320401903
5.711586478126424e-10	0.9999997541098216	1.5707951069975292
5.831305113526219e-10	0.999999748955803	1.570795081429965
5.95353313081437e-10	0.9999997436937531	1.5707950553264967
6.078323128297236e-10	0.9999997383214072	1.5707950286758905
6.205728806776513e-10	0.9999997328364536	1.5707950014666796
6.335804992658241e-10	0.9999997272365317	1.570794973687154
6.468607661546321e-10	0.9999997215192319	1.5707949453253618
6.604193962330305e-10	0.9999997156820938	1.5707949163690982
6.742622241778349e-10	0.9999997097226055	1.5707948868059025
6.88395206964551e-10	0.9999997036382028	1.5707948566230532
7.028244264308338e-10	0.9999996974262666	1.5707948258075635
7.175560918936921e-10	0.9999996910841245	1.5707947943461722
7.32596542821523e-10	0.9999996846090469	1.5707947622253422
7.479522515621829e-10	0.9999996779982475	1.5707947294312516
7.636298261282257e-10	0.9999996712488818	1.570794695949789
7.796360130405221e-10	0.9999996643580448	1.5707946617665463
7.959777002314977e-10	0.9999996573227716	1.570794626866816
8.126619200091946e-10	0.9999996501400346	1.5707945912355796
8.296958520834915e-10	0.9999996428067426	1.5707945548575046
8.470868266557419e-10	0.9999996353197403	1.5707945177169382
8.648423275731709e-10	0.9999996276758059	1.570794479797898
8.829699955494083e-10	0.9999996198716494	1.570794441084068
9.014776314524918e-10	0.9999996119039128	1.5707944015587896
9.20373199661823e-10	0.9999996037691674	1.5707943612050557
9.39664831495471e-10	0.9999995954639126	1.570794320005501
9.593608287093127e-10	0.9999995869845745	1.5707942779423976
9.794696670695387e-10	0.9999995783275039	1.570794234997646
1.e-9	                0.9999995694889757	1.5707941911527685
1.0209606623060476e-9	0.9999995604651866	1.5707941463888972
1.0423606739764032e-9	0.9999995512522529	1.5707941006867705
1.0642092440647224e-9	0.9999995418462104	1.5707940540267247
1.0865157746525372e-9	0.9999995322430111	1.57079400638868
1.1092898648952228e-9	0.9999995224385229	1.5707939577521395
1.1325413151528126e-9	0.9999995124285261	1.5707939080961755
1.1562801312073777e-9	0.9999995022087138	1.5707938573994202
1.180516528568803e-9	0.9999994917746877	1.5707938056400605
1.2052609368708414e-9	0.9999994811219579	1.5707937527958244
1.2305240043592615e-9	0.9999994702459403	1.5707936988439732
1.2563166024741214e-9	0.9999994591419544	1.570793643761293
1.2826498305280626e-9	0.9999994478052221	1.5707935875240817
1.309535020482665e-9	0.9999994362308646	1.5707935301081415
1.3369837418249453e-9	0.9999994244139012	1.5707934714887672
1.3650078065460139e-9	0.9999994123492476	1.5707934116407354
1.3936192742241434e-9	0.9999994000317108	1.570793350538295
1.4228304572143548e-9	0.9999993874559908	1.5707932881551543
1.4526539259467783e-9	0.999999374616676	1.5707932244644705
1.4831025143361029e-9	0.9999993615082413	1.57079315943884
1.514189325304352e-9	0.9999993481250453	1.5707930930502834
1.5459277364194785e-9	0.9999993344613296	1.5707930252702342
1.5783314056521196e-9	0.999999320511214	1.5707929560695288
1.6114142772530165e-9	0.9999993062686952	1.570792885418392
1.6451905877536607e-9	0.9999992917276443	1.5707928132864237
1.6796748720926532e-9	0.9999992768818042	1.570792739642588
1.714881969870541e-9	0.9999992617247861	1.5707926644551975
1.7508270317357269e-9	0.9999992462500678	1.5707925876919016
1.7875255259042318e-9	0.9999992304509899	1.5707925093196708
1.8249932448161504e-9	0.9999992143207537	1.5707924293047841
1.86324631193156e-9	0.9999991978524176	1.570792347612814
1.9023011886689457e-9	0.9999991810388953	1.5707922642086114
1.9421746814890284e-9	0.9999991638729514	1.5707921790562893
1.9828839491270756e-9	0.999999146347199	1.570792092119211
2.0244465099768017e-9	0.9999991284540961	1.5707920033599692
2.066880249629082e-9	0.999999110185943	1.5707919127403758
2.1102034285685964e-9	0.9999990915348784	1.57079182022144
2.1544346900318866e-9	0.9999990724928761	1.5707917257633544
2.1995930680300703e-9	0.9999990530517421	1.5707916293254789
2.245697995539772e-9	0.9999990332031107	1.57079153086632
2.2927693128656487e-9	0.9999990129384395	1.570791430343514
2.3408272761782944e-9	0.9999989922490092	1.5707913277138132
2.389892566231053e-9	0.9999989711259158	1.5707912229330594
2.4399862972595552e-9	0.9999989495600701	1.5707911159561712
2.491130026067786e-9	0.9999989275421912	1.5707910067371218
2.5433457613046483e-9	0.9999989050628048	1.5707908952289211
2.5966559729348724e-9	0.9999988821122369	1.5707907813835924
2.6510836019085416e-9	0.9999988586806119	1.570790665152155
2.7066520700332356e-9	0.9999988347578461	1.5707905464846013
2.763385290053167e-9	0.9999988103336455	1.5707904253298763
2.821307675939471e-9	0.9999987853974992	1.570790301635855
2.880444153396298e-9	0.9999987599386767	1.5707901753493194
2.9408201705870665e-9	0.9999987339462229	1.5707900464159377
3.0024617090855555e-9	0.9999987074089519	1.5707838815727129
3.0653952950565237e-9	0.9999986803154444	1.5707836378936064
3.1296480106707503e-9	0.9999986526540414	1.570783389461838
3.1952475057592137e-9	0.9999986244128399	1.5707831361864069
3.2622220097116734e-9	0.9999985955796864	1.5707828779746427
3.3306003436245817e-9	0.9999985661421738	1.5707826147321693
3.4004119327037027e-9	0.9999985360876344	1.5707823463628672
3.4716868189265594e-9	0.9999985054031344	1.5707820727688397
3.5444556739704354e-9	0.9999984740754704	1.570781793850375
3.618749812411284e-9	0.9999984420911607	1.5707815095059017
3.69460120519931e-9	0.9999984094364422	1.5707812196319546
3.772042493416993e-9	0.9999983760972628	1.5707809241231296
3.851107002325569e-9	0.9999983420592756	1.5707806228720398
3.93182875570577e-9	0.9999983073078335	1.5707803157692757
4.014242490499326e-9	0.9999982718279822	1.5707800027033534
4.098383671757253e-9	0.9999982356044534	1.5707796835606738
4.184288507901576e-9	0.9999981986216602	1.570779358225473
4.271993966306776e-9	0.9999981608636872	1.5707790265797723
4.361537789208006e-9	0.999998122314287	1.5707786885033284
4.45295850994266e-9	0.9999980829568706	1.570778343873584
4.546295469532409e-9	0.9999980427745018	1.5707779925656145
4.641588833612773e-9	0.999998001749889	1.570777634452072
4.738879609717651e-9	0.9999979598653789	1.5707772694031354
4.838209664925957e-9	0.9999979171029472	1.5707768972864513
4.939621743878326e-9	0.9999978734441923	1.5707765179670767
5.043159487171348e-9	0.999997828870328	1.570776131307427
5.148867450137487e-9	0.9999977833621718	1.570775737167207
5.256791122018419e-9	0.9999977369001416	1.5707753354033622
5.366976945540476e-9	0.9999976894642433	1.57077492587001
5.479472336900293e-9	0.9999976410340646	1.5707745084183817
5.594325706169389e-9	0.9999975915887649	1.5707740828967578
5.711586478126423e-9	0.999997541107067	1.5707736491504072
5.8313051135262186e-9	0.9999974895672472	1.5707732070215188
5.95353313081437e-9	0.9999974369471276	1.5707727563491398
6.078323128297236e-9	0.9999973832240646	1.5707722969691078
6.205728806776488e-9	0.9999973283749399	1.5707718287139827
6.335804992658241e-9	0.9999972723761508	1.5707713514129817
6.468607661546321e-9	0.9999972152036005	1.570770864891909
6.6041939623303055e-9	0.999997156832686	1.5707703689730854
6.742622241778349e-9	0.9999970972382901	1.5707698634752818
6.88395206964551e-9	0.9999970363947673	1.5707693482136467
7.028244264308338e-9	0.999996974275936	1.5707688229996348
7.175560918936921e-9	0.9999969108550656	1.5707682876409361
7.32596542821523e-9	0.9999968461048648	1.5707677419414021
7.479522515621828e-9	0.9999967799974709	1.570767185700976
7.636298261282257e-9	0.9999967125044362	1.570766618715616
7.79636013040522e-9	0.9999966435967176	1.5707660407772237
7.959777002314977e-9	0.999996573244663	1.5707654516735694
8.126619200091946e-9	0.9999965014179988	1.5707648511882186
8.296958520834916e-9	0.9999964280858173	1.5707642391004537
8.47086826655742e-9	0.9999963532165619	1.5707636151852022
8.648423275731709e-9	0.9999962767780157	1.5707629792129607
8.829699955494082e-9	0.9999961987372861	1.5707623309497145
9.014776314524917e-9	0.9999961190607908	1.570761670156866
9.20373199661823e-9	0.9999960377142441	1.5707609965911573
9.39664831495471e-9	0.9999959546626414	1.5707603100045904
9.593608287093128e-9	0.9999958698702447	1.57075961014435
9.794696670695385e-9	0.9999957833005665	1.570758896752728
1.e-8	                0.999995694916355	1.5707581695670425
1.0209606623060476e-8	0.9999956046795774	1.5707574283195609
1.0423606739764011e-8	0.9999955125514036	1.5707566727374174
1.0642092440647247e-8	0.99999541849219	1.5707559025425346
1.0865157746525373e-8	0.9999953224614615	1.5707551174515446
1.1092898648952227e-8	0.9999952244178956	1.5707543171757035
1.1325413151528126e-8	0.9999951243193029	1.5707535014208098
1.1562801312073753e-8	0.9999950221226099	1.5707526698871224
1.1805165285688055e-8	0.9999949177838409	1.5707518222692787
1.2052609368708414e-8	0.9999948112580974	1.5707509582561998
1.2305240043592616e-8	0.9999947024995409	1.5707500775310128
1.2563166024741215e-8	0.9999945914613715	1.5707491797709565
1.2826498305280599e-8	0.9999944780958085	1.5707482646472952
1.3095350204826677e-8	0.9999943623540702	1.5707473318252225
1.3369837418249452e-8	0.9999942441863522	1.5707463809637696
1.3650078065460139e-8	0.999994123541806	1.5707454117157083
1.3936192742241436e-8	0.9999940003685173	1.5707444237274522
1.422830457214352e-8	0.9999938746134843	1.5707434166389582
1.4526539259467813e-8	0.9999937462225944	1.5707423900836157
1.483102514336103e-8	0.9999936151406001	1.570741343688148
1.514189325304352e-8	0.9999934813110962	1.5707402770724965
1.5459277364194784e-8	0.9999933446764956	1.570739189849709
1.5783314056521196e-8	0.999993205178004	1.5707380816258207
1.61141427725302e-8	0.9999930627555951	1.570736951999738
1.645190587753661e-8	0.9999929173479842	1.5707358005631067
1.679674872092653e-8	0.9999927688926024	1.570734626900189
1.714881969870541e-8	0.9999926173255691	1.5707334305877256
1.750827031735727e-8	0.9999924625816656	1.5707322111947974
1.7875255259042354e-8	0.999992304594305	1.5707309682826878
1.8249932448161506e-8	0.999992143295506	1.5707297014047263
1.86324631193156e-8	0.9999919786158621	1.570728410106142
1.902301188668946e-8	0.9999918104845121	1.570727093923902
1.9421746814890285e-8	0.9999916388291099	1.570725752386547
1.9828839491270715e-8	0.9999914635757925	1.570724385014023
2.024446509976802e-8	0.9999912846491495	1.570722991317507
2.066880249629082e-8	0.9999911019721903	1.5707215707992255
2.1102034285685966e-8	0.9999909154663094	1.5707201229522654
2.1544346900318866e-8	0.9999907250512549	1.5707186472603842
2.1995930680300747e-8	0.9999905306450927	1.570717143197814
2.2456979955397717e-8	0.9999903321641718	1.5707156102290505
2.2927693128656486e-8	0.9999901295230877	1.5707140478086496
2.3408272761782943e-8	0.9999899226346461	1.5707124553810095
2.3898925662310527e-8	0.9999897114098248	1.5707108323801453
2.4399862972595502e-8	0.9999894957577369	1.5707091782294695
2.491130026067786e-8	0.9999892755855897	1.570707492341551
2.5433457613046482e-8	0.9999890507986462	1.5707057741178811
2.5966559729348726e-8	0.9999888213001842	1.5707040229486289
2.6510836019085418e-8	0.999988586991454	1.5707022382123927
2.7066520700332412e-8	0.9999883477716363	1.5707004192759433
2.763385290053167e-8	0.999988103537799	1.5706985654939671
2.8213076759394707e-8	0.9999878541848531	1.5706966762087995
2.8804441533962978e-8	0.9999875996055068	1.5706947507501596
2.9408201705870667e-8	0.9999873396902197	1.5706927884348747
3.002461709085549e-8	0.999987074327156	1.5706907885666006
3.065395295056524e-8	0.999986803402136	1.5706887504355433
3.12964801067075e-8	0.999986526798587	1.5706866733181726
3.1952475057592136e-8	0.9999862443974938	1.570684556476932
3.262222009711673e-8	0.9999859560773461	1.5706823991599461
3.330600343624589e-8	0.9999856617140878	1.5706802006007234
3.4004119327037025e-8	0.9999853611810625	1.5706779600178595
3.471686818926559e-8	0.9999850543489603	1.5706756766147334
3.544455673970436e-8	0.9999847410857605	1.5706733495792007
3.618749812411284e-8	0.999984421256676	1.57067097808329
3.694601205199302e-8	0.9999840947240949	1.5706685612828888
3.772042493416994e-8	0.9999837613475219	1.5706660983174352
3.851107002325569e-8	0.9999834209835169	1.5706635883095998
3.93182875570577e-8	0.9999830734856339	1.5706610303649726
4.014242490499326e-8	0.9999827187043584	1.5706584235717425
4.0983836717572616e-8	0.9999823564870418	1.5706557670003796
4.184288507901576e-8	0.9999819866778376	1.5706530597033124
4.2719939663067766e-8	0.9999816091176328	1.5706503007146055
4.361537789208006e-8	0.9999812236439798	1.570647489049634
4.45295850994266e-8	0.9999808300910276	1.5706446237047598
4.546295469532399e-8	0.9999804282894487	1.5706417036570015
4.641588833612773e-8	0.999980018066368	1.5706387278637077
4.738879609717651e-8	0.999979599245288	1.5706356952622271
4.8382096649259575e-8	0.9999791716460111	1.5706326047695733
4.939621743878326e-8	0.9999787350845653	1.5706294552820954
5.043159487171359e-8	0.9999782893731228	1.5706262456751385
5.148867450137487e-8	0.9999778343199199	1.570622974802711
5.256791122018419e-8	0.9999773697291742	1.5706196414971394
5.366976945540476e-8	0.999976895401001	1.5706162445687306
5.4794723369002925e-8	0.9999764111313274	1.5706127828054244
5.5943257061693776e-8	0.9999759167118039	1.5706092549724482
5.711586478126423e-8	0.999975411929715	1.5706056598119629
5.831305113526219e-8	0.9999748965678882	1.570601996042707
5.9535331308143704e-8	0.9999743704046002	1.5705982623596415
6.078323128297236e-8	0.9999738332134822	1.5705944574335806
6.2057288067765e-8	0.9999732847634213	1.5705905799108206
6.335804992658241e-8	0.9999727248184627	1.5705866284127723
6.46860766154632e-8	0.9999721531377067	1.570582601535568
6.604193962330306e-8	0.9999715694752066	1.5705784978496777
6.742622241778349e-8	0.9999709735798624	1.5705743158995102
6.883952069645497e-8	0.9999703651953119	1.570570054203005
7.028244264308338e-8	0.9999697440598225	1.570565711251217
7.17556091893692e-8	0.9999691099061768	1.5705612855078903
7.32596542821523e-8	0.9999684624615585	1.570556775409019
7.479522515621828e-8	0.9999678014474358	1.5705521793623998
7.636298261282242e-8	0.9999671265794403	1.5705474957471672
7.796360130405221e-8	0.9999664375672458	1.5705427229133186
7.959777002314978e-8	0.9999657341144431	1.5705378591812258
8.126619200091946e-8	0.9999650159184134	1.5705329028411241
8.296958520834915e-8	0.9999642826701962	1.570527852152594
8.470868266557402e-8	0.9999635340543593	1.570522705344023
8.648423275731709e-8	0.9999627697488609	1.570517460612046
8.829699955494083e-8	0.9999619894249125	1.5705121161209712
9.014776314524918e-8	0.9999611927468368	1.5705066700021904
9.20373199661823e-8	0.999960379371925	1.570501120353558
9.396648314954691e-8	0.9999595489502866	1.5704954652387615
9.593608287093146e-8	0.999958701124703	1.5704897026866664
9.794696670695386e-8	0.9999578355304699	1.57048383069064
1.e-7	                0.9999569517952441	1.5704778472078522
1.0209606623060475e-7	0.9999560495388812	1.5704717501585592
1.0423606739764012e-7	0.9999551283732733	1.5704655374253589
1.0642092440647246e-7	0.999954187902182	1.57045920685243
1.0865157746525373e-7	0.9999532277210683	1.5704527562447441
1.1092898648952227e-7	0.9999522474169187	1.5704461833672598
1.1325413151528127e-7	0.9999512465680678	1.5704406673907823
1.1562801312073753e-7	0.9999502247440167	1.5704338236407953
1.1805165285688055e-7	0.9999491815052497	1.5704268475583782
1.2052609368708414e-7	0.999948116403043	1.570419736699905
1.2305240043592615e-7	0.9999470289792747	1.5704124885837223
1.2563166024741214e-7	0.9999459187662254	1.5704051006895097
1.28264983052806e-7	0.9999447852863789	1.5703975704576238
1.3095350204826676e-7	0.9999436280522178	1.570388916548204
1.3369837418249454e-7	0.9999424465660118	1.5703811356358726
1.365007806546014e-7	0.9999412403196064	1.57037320770964
1.3936192742241435e-7	0.9999400087942029	1.570365130035017
1.422830457214352e-7	0.9999387514601361	1.5703568998262216
1.4526539259467813e-7	0.9999374677766484	1.5703485142451377
1.483102514336103e-7	0.999936157191655	1.5703399704002416
1.514189325304352e-7	0.9999348191415086	1.5703312653455337
1.5459277364194786e-7	0.9999334530507578	1.5703223960794463
1.5783314056521165e-7	0.9999320583318982	1.5703133595437442
1.61141427725302e-7	0.9999306343851218	1.5703041526224206
1.645190587753661e-7	0.9999291805980589	1.5702947721405787
1.6796748720926532e-7	0.999927696345516	1.5702852148633049
1.714881969870541e-7	0.9999261809892057	1.5702754774945429
1.7508270317357268e-7	0.9999246338774754	1.570265556675952
1.7875255259042355e-7	0.9999230543450246	1.570255448985761
1.8249932448161506e-7	0.9999214417126224	1.5702451509376258
1.8632463119315597e-7	0.9999197952868134	1.570234658979468
1.9023011886689458e-7	0.9999181143596223	1.5702239694923203
1.9421746814890284e-7	0.9999163982082485	1.5702130787891642
1.9828839491270713e-7	0.9999146460947572	1.5702019831137555
2.0244465099768018e-7	0.9999128572657625	1.5701906786394608
2.066880249629082e-7	0.9999110309521033	1.5701791614680747
2.1102034285685966e-7	0.9999091663685147	1.570167427628639
2.1544346900318867e-7	0.9999072627132901	1.5701554730762595
2.1995930680300747e-7	0.9999053191679389	1.570143293690907
2.2456979955397717e-7	0.9999033348968334	1.570130885276221
2.292769312865649e-7	0.9999013090468519	1.5701182435583023
2.3408272761782944e-7	0.9998992407470128	1.5701053641844958
2.389892566231053e-7	0.9998971291081	        1.570092242722166
2.43998629725955e-7	0.9998949732222842	1.5700788746574559
2.491130026067786e-7	0.99989277216273	1.5700652553940426
2.5433457613046484e-7	0.9998905249832021	1.5700513680569979
2.5966559729348724e-7	0.9998882307176576	1.5700372295151095
2.6510836019085415e-7	0.9998858883798329	1.5700228255643933
2.7066520700332413e-7	0.999883496962821	1.5700081512904132
2.763385290053167e-7	0.9998810554386389	1.5699932016893048
2.8213076759394705e-7	0.9998785627577894	1.569977971666183
2.880444153396298e-7	0.9998760178488084	1.569962456033525
2.940820170587067e-7	0.9998734196178085	1.569946649509519
3.0024617090855494e-7	0.9998707669480095	1.5699305467163935
3.065395295056524e-7	0.9998680586992598	1.5699141421787162
3.12964801067075e-7	0.9998652937075478	1.5698974303216602
3.195247505759214e-7	0.999862470784505	1.5698804054692468
3.262222009711673e-7	0.9998595887168947	1.569863061842553
3.3306003436245885e-7	0.999856646266095	1.5698453935578967
3.400411932703703e-7	0.9998536421675669	1.5698273946249852
3.471686818926559e-7	0.9998505751303128	1.5698090589450318
3.5444556739704353e-7	0.9998474438363263	1.5697903803088478
3.6187498124112843e-7	0.9998442469400248	1.5697713523948944
3.6946012051993025e-7	0.9998409830676764	1.5697519687673085
3.7720424934169936e-7	0.9998376508168105	1.569732222873887
3.851107002325569e-7	0.9998342487556183	1.569712108044044
3.9318287557057704e-7	0.9998307754223408	1.569691617486729
4.014242490499326e-7	0.9998272293246423	1.5696707442883129
4.098383671757261e-7	0.9998236089389736	1.5696494814104298
4.1842885079015763e-7	0.99981991270992	1.5696278216877968
4.2719939663067764e-7	0.999816139049535	1.5696057578259746
4.3615377892080056e-7	0.9998122863366642	1.5695832823991127
4.45295850994266e-7	0.9998083529162494	1.5695603878476392
4.5462954695323996e-7	0.9998043370986232	1.5695370693556683
4.6415888336127725e-7	0.999800237158786	1.5695133134024155
4.738879609717651e-7	0.999796051335669	1.5694866170866428
4.838209664925957e-7	0.9997917778313828	1.569462039110554
4.939621743878326e-7	0.9997874148104486	1.5694370104438038
5.043159487171359e-7	0.9997829603990142	1.569413781011765
5.148867450137487e-7	0.999778412684054	1.5693877263109628
5.25679112201842e-7	0.9997737697125517	1.569361189779047
5.366976945540476e-7	0.9997690294906694	1.5693341596685821
5.479472336900293e-7	0.9997641899828918	1.5693066269470193
5.594325706169378e-7	0.9997592491111625	1.5692785824199944
5.711586478126423e-7	0.9997542047539928	1.569250016728506
5.831305113526218e-7	0.9997490547455608	1.5692208861634824
5.95353313081437e-7	0.9997437968747844	1.5691912473220448
6.078323128297237e-7	0.9997384288843815	1.569161058549754
6.205728806776501e-7	0.9997329484699036	1.5691303098217926
6.335804992658241e-7	0.9997273532787578	1.569098990930803
6.468607661546321e-7	0.9997216409092005	1.5690670914835225
6.604193962330305e-7	0.9997158089093166	1.5690346008973997
6.742622241778349e-7	0.9997098547759731	1.5690015083971856
6.883952069645496e-7	0.9997037759537534	1.5689678030115117
7.028244264308338e-7	0.9996975698338701	1.5689334735694547
7.175560918936921e-7	0.9996912337530525	1.5688985086970753
7.32596542821523e-7	0.9996847649924145	1.5688628968139569
7.479522515621828e-7	0.9996781607762962	1.5688266261297252
7.636298261282241e-7	0.9996714182710833	1.5687896846405558
7.796360130405221e-7	0.9996645345840022	1.5687520601256695
7.959777002314978e-7	0.9996575067618889	1.5687137659293524
8.126619200091945e-7	0.9996503317899341	1.5686747343450766
8.296958520834915e-7	0.9996430065904007	1.5686349814762457
8.470868266557403e-7	0.9996355280213168	1.5685944942341283
8.648423275731709e-7	0.9996278928751393	1.5685532592982143
8.829699955494083e-7	0.9996200978773935	1.568511263112252
9.014776314524917e-7	0.9996121396852798	1.5684684918802154
9.20373199661823e-7	0.999604014886257	1.5684249315622063
9.39664831495469e-7	0.9995957199965924	1.568380567870291
9.593608287093148e-7	0.9995872514598834	1.5683353862642664
9.794696670695385e-7	0.9995786056455505	1.568289371947357
1.e-6	                0.9995697788472949	1.568242509861848
1.0209606623060475e-6	0.9995607672815298	1.5681947846846365
1.042360673976401e-6	0.9995515670857751	1.5681461808227237
1.0642092440647247e-6	0.9995421743170205	1.5680966824086227
1.0865157746525372e-6	0.9995325849500569	1.5680462732956977
1.1092898648952228e-6	0.9995227948757704	1.5679949370534367
1.1325413151528126e-6	0.9995127998994038	1.5679426569626325
1.1562801312073753e-6	0.9995025957387796	1.5678894160104995
1.1805165285688055e-6	0.9994921780224909	1.5678351968857147
1.2052609368708414e-6	0.9994815422880511	1.5677799819733684
1.2305240043592616e-6	0.9994706839800067	1.567723753349848
1.2563166024741214e-6	0.9994595984480139	1.5676664927776354
1.28264983052806e-6	0.9994482809448727	1.567608181700022
1.3095350204826676e-6	0.9994367266245215	1.5675488012357455
1.3369837418249452e-6	0.9994249305399927	1.5674883321735418
1.3650078065460137e-6	0.9994128876413239	1.567426754966603
1.3936192742241435e-6	0.999400592773427	1.5673640497269625
1.4228304572143519e-6	0.9993880406739167	1.5673001962197832
1.4526539259467812e-6	0.9993752259708882	1.567235173857558
1.483102514336103e-6	0.9993621431806583	1.5671689616942195
1.514189325304352e-6	0.9993487867054518	1.5671015384191622
1.5459277364194786e-6	0.9993351508310466	1.5670328823511595
1.5783314056521166e-6	0.9993212297243687	1.5669629714322015
1.61141427725302e-6	0.9993070174310379	1.5668917832212206
1.6451905877536607e-6	0.9992925078728637	1.566819294887732
1.6796748720926532e-6	0.9992776948452917	1.566745483205362
1.7148819698705409e-6	0.9992625720147966	1.56667032454529
1.7508270317357234e-6	0.9992471329162214	1.5665937948695776
1.7875255259042354e-6	0.9992313709500649	1.5665158697243937
1.8249932448161505e-6	0.9992152793797129	1.5664365242331442
1.8632463119315598e-6	0.9991988513286123	1.5663557330894864
1.9023011886689458e-6	0.9991820797773906	1.5662734705502384
1.9421746814890245e-6	0.9991649575609131	1.566189710428182
1.9828839491270713e-6	0.9991474773652844	1.5661044260847514
2.024446509976802e-6	0.9991296317247866	1.5660175904226181
2.066880249629082e-6	0.9991114130187566	1.5659291758781508
2.1102034285685966e-6	0.9990928134684012	1.5658391109962817
2.1544346900318822e-6	0.9990738251335443	1.5657474520420926
2.1995930680300747e-6	0.9990544399093132	1.5656541291797614
2.2456979955397717e-6	0.9990346495227543	1.5655591129253412
2.2927693128656486e-6	0.9990144455293832	1.5654623732824366
2.3408272761782944e-6	0.9989938193096629	1.5653638797336749
2.389892566231048e-6	0.9989727620654124	1.5652636012321244
2.43998629725955e-6	0.9989512648161432	1.5651615061926938
2.491130026067791e-6	0.9989293183953221	1.5650576064149346
2.5433457613046483e-6	0.9989069134465571	1.5649517788438472
2.5966559729348724e-6	0.9988840404197095	1.5648440361437217
2.651083601908536e-6	0.9988606895669262	1.5647343445249695
2.7066520700332412e-6	0.9988368509385921	1.564622669622908
2.763385290053173e-6	0.9988125143792034	1.5645089764884923
2.821307675939471e-6	0.9987876695231555	1.5643932295789365
2.880444153396298e-6	0.9987623057904493	1.5642753927481658
2.9408201705870607e-6	0.9987364123823101	1.5641554292371538
3.0024617090855494e-6	0.9987099782767183	1.5640333016641061
3.06539529505653e-6	0.998682992223853	1.5639089720145087
3.1296480106707505e-6	0.9986554427414425	1.563782401631023
3.1952475057592136e-6	0.9986273181100244	1.5636535512032408
3.2622220097116665e-6	0.9985986063681088	1.5635223807572958
3.3306003436245885e-6	0.9985692953072469	1.563388849645307
3.4004119327037096e-6	0.9985393724670013	1.5632529165346953
3.4716868189265596e-6	0.9985088251298159	1.5631145393973302
3.5444556739704356e-6	0.9984776403157835	1.5629736754985253
3.618749812411277e-6	0.9984460425458797	1.5628302813858825
3.6946012051993024e-6	0.9984135509492	        1.5626843128779757
3.7720424934170015e-6	0.9983803815481272	1.5625357250528729
3.851107002325569e-6	0.9983466976453608	1.5623844722365037
3.93182875570577e-6	0.9983121345380989	1.5622305079908585
4.014242490499318e-6	0.9982768505518	        1.5620737851020299
4.098383671757261e-6	0.9982408307144518	1.5619142555680838
4.184288507901584e-6	0.9982040597454491	1.561751870586769
4.271993966306777e-6	0.9981665220493213	1.5615865805430522
4.361537789208005e-6	0.9981282017093402	1.5614183349964899
4.452958509942651e-6	0.9980891589123856	1.5612470826684222
4.5462954695323996e-6	0.9980492238420876	1.5610727714289996
4.641588833612782e-6	0.9980084562742915	1.56089534828403
4.738879609717651e-6	0.9979668389368193	1.5607147593616513
4.838209664925957e-6	0.997924354202437	1.560530949898821
4.9396217438783155e-6	0.9978809840816927	1.5603438642276326
5.0431594871713585e-6	0.997836710215612	1.5601534457614437
5.148867450137497e-6	0.9977915138682538	1.5599596369808242
5.2567911220184196e-6	0.9977453759191207	1.559762379419311
5.366976945540476e-6	0.9976982768554228	1.5595616136489874
5.479472336900281e-6	0.9976501967641901	1.5593572792658612
5.594325706169378e-6	0.9976011153242359	1.5591493148750601
5.711586478126435e-6	0.9975510117979625	1.5589376580758247
5.831305113526219e-6	0.9974998650230081	1.5587222454463194
5.95353313081437e-6	0.997447653403736	1.5585030125282406
6.078323128297224e-6	0.9973943549025578	1.558279893811222
6.205728806776501e-6	0.997339947031089	1.5580528227170554
6.335804992658255e-6	0.9972844068411381	1.5578216950800736
6.468607661546321e-6	0.9972277109155218	1.557586512307725
6.604193962330305e-6	0.9971698353587011	1.5573471714535334
6.742622241778335e-6	0.9971107557872446	1.5571036015391433
6.883952069645496e-6	0.9970504473201044	1.5568557304268247
7.0282442643083526e-6	0.9969888845687094	1.556603529232408
7.175560918936921e-6	0.996926041626871	1.5563468342009457
7.32596542821523e-6	0.9968618920604932	1.5560856137631283
7.479522515621829e-6	0.9967964088970914	1.5558197909862794
7.636298261282242e-6	0.9967295646151105	1.5555492877007988
7.796360130405236e-6	0.9966613311330423	1.5552740244821033
7.959777002314978e-6	0.9965916797983364	1.5549939206323633
8.126619200091945e-6	0.9965205813761021	1.5547088941620222
8.296958520834915e-6	0.9964479793219722	1.5544188617710952
8.470868266557402e-6	0.9963738968637429	1.5541237388302644
8.648423275731726e-6	0.9962982760754507	1.5538234393617427
8.829699955494083e-6	0.996221085275688	1.5535178760199322
9.014776314524917e-6	0.9961422921406894	1.5532069600718548
9.20373199661823e-6	0.9960618636916989	1.5528906013773685
9.39664831495469e-6	0.9959797662820996	1.5525687083691606
9.593608287093147e-6	0.9958959655843067	1.5522411880325195
9.794696670695386e-6	0.9958104265764209	1.5519079458848868
0.00001	                0.9957231135286363	1.5515688859551853
0.000010209606623060476	0.9956339899893959	1.5512239107629262
0.000010423606739764011	0.9955430187713012	1.550872921297091
0.000010642092440647246	0.9954501619367585	1.5505326629282683
0.000010865157746525373	0.9953553807833694	1.5501524957197175
0.000011092898648952227	0.9952586358290532	1.5497828537403309
0.000011325413151528127	0.9951598867969026	1.54940678570788
0.000011562801312073753	0.9950590925997685	1.5490241846341601
0.000011805165285688056	0.9949562113245634	1.5486349418690626
0.000012052609368708414	0.9948512002162881	1.5482389470779043
0.000012305240043592616	0.9947440156617723	1.5478360882185382
0.000012563166024741215	0.9946346131731275	1.5474262515182369
0.0000128264983052806	0.9945229473709026	1.547009321450368
0.000013095350204826676	0.9944089719669487	1.54658518071084
0.000013369837418249452	0.9942926397469771	1.546153710194346
0.000013650078065460137	0.9941739064930365	1.5457147889703786
0.000013936192742241435	0.9940527137692157	1.54526829425904
0.000014228304572143519	0.9939290168504435	1.5448141014066346
0.000014526539259467812	0.9938027646429447	1.5443520838610538
0.000014831025143361029	0.9936739050350001	1.5438821131469505
0.00001514189325304352	0.9935423848775856	1.5434040588407034
0.000015459277364194785	0.9934081499646766	1.5429177885451861
0.000015783314056521164	0.9932711450132178	1.5424231678643168
0.0000161141427725302	0.9931313136427522	1.5419200603774241
0.000016451905877536607	0.9929885983547079	1.541408327613403
0.000016796748720926532	0.9928429405113338	1.5408878084880113
0.00001714881969870541	0.9926942803142865	1.540358398221725
0.000017508270317357232	0.992542556782858	1.5398199351843025
0.000017875255259042355	0.9923877077318455	1.539272272485055
0.000018249932448161504	0.992229669749056	1.5387152913211926
0.0000186324631193156	0.9920683781724449	1.5381487808728236
0.00001902301188668946	0.9919037670668797	1.5375726162268861
0.000019421746814890246	0.99173576920053	1.5369866415559217
0.000019828839491270713	0.9915643160208811	1.536390698741135
0.000020244465099768016	0.9913893376303584	1.5357846273447773
0.00002066880249629082	0.9912107627615724	1.5351682645823748
0.000021102034285685967	0.9910285187521665	1.5345414452948123
0.000021544346900318823	0.9908425315192786	1.533904001920272
0.00002199593068030075	0.9906527255336008	1.5332557644660445
0.000022456979955397716	0.9904590237930398	1.5325965604802054
0.000022927693128656486	0.9902613477959777	1.5319262150231765
0.000023408272761782944	0.9900596175141186	1.5312445506391728
0.00002389892566231048	0.9898537513649359	1.5305513873275356
0.0000243998629725955	0.9896436661836979	1.529846542513983
0.00002491130026067791	0.9894292771950844	1.5291298310217545
0.00002543345761304648	0.989210497984383	1.528401065042682
0.000025966559729348725	0.9889872404682647	1.527660054108193
0.000026510836019085362	0.9887594148651385	1.5269066050602387
0.00002706652070033241	0.9885269296650807	1.5261405220221815
0.000027633852900531726	0.9882896915993349	1.5253616063696323
0.000028213076759394707	0.9880476056093865	1.5245696567012592
0.000028804441533962977	0.9878005748156032	1.5237644688095748
0.000029408201705870607	0.9875485004854456	1.5229458356517167
0.000030024617090855492	0.987291282001243	1.522113547320224
0.0000306539529505653	0.9870288168275339	1.521267391013847
0.0000312964801067075	0.9867610004779712	1.5204071510083645
0.000031952475057592136	0.9864877264817911	1.5195326086274628
0.000032622220097116666	0.9862088863498434	1.5186435422136646
0.000033306003436245885	0.9859243695401859	1.5177397270993331
0.0000340041193270371	0.9856340634232403	1.5168209355777615
0.000034716868189265594	0.9853378532465122	1.5158869368743748
0.000035444556739704355	0.9850356220988717	1.514937499145207
0.00003618749812411277	0.9847272508744025	1.513972379312547
0.000036946012051993025	0.9844126182358132	1.5129913433081812
0.000037720424934170016	0.9840916005774172	1.5119941457735586
0.000038511070023255685	0.9837640719876815	1.5109805401675855
0.0000393182875570577	0.9834299042113482	1.509950276711666
0.00004014242490499318	0.9830889666111274	1.5089030967482095
0.00004098383671757261	0.9827411261289721	1.5078387525698906
0.000041842885079015846	0.9823862472469312	1.5067569817695339
0.00004271993966306776	0.9820241919475892	1.5056575339678844
0.000043615377892080056	0.9816548196740975	1.5045401193563406
0.00004452958509942651	0.981277987289801	1.5034044787114738
0.000045462954695323996	0.9808935490374654	1.5022503388364223
0.00004641588833612782	0.9805013564981163	1.5010774230848247
0.00004738879609717651	0.9801012585494907	1.4998854513359918
0.00004838209664925957	0.979693101324115	1.4986741399705295
0.00004939621743878316	0.9792766422452414	1.4974432018464552
0.00005043159487171359	0.978851894923007	1.4961923462758295
0.00005148867450137498	0.978418610257438	1.4949212790019444
0.000052567911220184194	0.9779766229608723	1.493629702177087
0.00005366976945540476	0.9775257647828228	1.4923173143409236
0.00005479472336900282	0.9770658644660821	1.4909838103995343
0.00005594325706169377	0.9765967477025491	1.4896288816051353
0.00005711586478126435	0.9761182370887962	1.4882522155365194
0.000058313051135262185	0.9756301520813945	1.4868534960802622
0.0000595353313081437	0.9751323089520063	1.4854324034127298
0.000060783231282972236	0.9746245207422704	1.483988613982918
0.000062057288067765	0.9741065972184934	1.4825218004961822
0.00006335804992658255	0.9735783913290416	1.4810316318988894
0.00006468607661546321	0.973039608107368	1.4795177733640372
0.00006604193962330305	0.9724900986380413	1.4779798862778888
0.00006742622241778336	0.9719296591658447	1.476417628227665
0.00006883952069645496	0.9713580824320645	1.474830652990353
0.00007028244264308353	0.9707751576281965	1.473218610522666
0.00007175560918936922	0.9701806703496139	1.4715811469522184
0.0000732596542821523	0.9695744025492227	1.4699179045699615
0.00007479522515621814	0.9689561324911435	1.4682285218239326
0.00007636298261282242	0.9683256347044423	1.4665126333143876
0.00007796360130405237	0.9676826799369563	1.464769869790351
0.00007959777002314978	0.9670270351092444	1.4629998581476642
0.00008126619200091945	0.9663584632686989	1.4612022214285774
0.00008296958520834916	0.9656767235438639	1.459376578822959
0.00008470868266557403	0.9649815710989974	1.457522545671179
0.00008648423275731727	0.9642727570889222	1.4556397334687363
0.00008829699955494083	0.9635500286142086	1.4537277507695636
0.00009014776314524917	0.9628131286767395	1.4517861982259197
0.0000920373199661823	0.9620617961357013	1.4498146782083632
0.0000939664831495469	0.9612957656640576	1.447812786947835
0.00009593608287093147	0.9605147677055541	1.4457801208695469
0.00009794696670695385	0.9597185284323121	1.4437162615097547
0.0001	                0.9589067697030642	1.4416207966981067
0.00010209606623060476	0.9580792090220994	1.4394933075700154
0.00010423606739764012	0.9572355594989694	1.4373333715478789
0.00010642092440647246	0.9563755298090283	1.4351405623671787
0.00010865157746525373	0.9554985592508998	1.4329144501051678
0.00011092898648952228	0.954604889013744	1.4306546012122492
0.00011325413151528126	0.9536939387301273	1.4283605785461255
0.00011562801312073754	0.9527656255593806	1.4260319414088296
0.00011805165285688056	0.9518191673254627	1.4236682455867147
0.00012052609368708414	0.9508544857708856	1.421269043393526
0.00012305240043592616	0.9498712575111433	1.4188338837166243
0.00012563166024741215	0.9488691544503075	1.416362312066502
0.000128264983052806	0.947847843752371	1.413853870629665
0.00013095350204826676	0.9468069878142146	1.4113080983250152
0.00013369837418249453	0.9457462442402965	1.4087245308638228
0.00013650078065460138	0.9446652658191603	1.4061027008134213
0.00013936192742241435	0.9435637005018731	1.403442137664727
0.0001422830457214352	0.9424411913824908	1.4007423679037154
0.00014526539259467812	0.9412973766806731	1.398002645731592
0.00014831025143361028	0.9401318897265533	1.3952232999213616
0.0001514189325304352	0.9389443589479914	1.392403040348228
0.00015459277364194784	0.9377344078603291	1.389541651631758
0.00015783314056521164	0.9365016550587717	1.3866386464521498
0.000161141427725302	0.9352457142135379	1.3836935350033979
0.00016451905877536607	0.9339661940679037	1.3807058250959596
0.00016796748720926532	0.9326626984392906	1.3776750222644079
0.00017148819698705408	0.9313348262235324	1.374600629880218
0.00017508270317357234	0.929982161824855	1.3714821512001052
0.00017875255259042355	0.9286043120351021	1.36831908133766
0.00018249932448161505	0.927200853130415	1.3651109202531184
0.00018632463119315598	0.92577136443487	1.3618571639170436
0.00019023011886689457	0.9243154204226424	1.3585573067818466
0.00019421746814890246	0.9228325907447822	1.3552108419280937
0.00019828839491270713	0.9213224402603563	1.3518172612170916
0.0002024446509976802	0.9197845290721391	1.3483760554499367
0.00020668802496290822	0.9182184125670371	1.3448867145331826
0.00021102034285685965	0.9166236414614374	1.341348728951685
0.00021544346900318823	0.9149997618516719	1.3377615848734956
0.0002199593068030075	0.913345282628627	1.3341247716971703
0.00022456979955397718	0.9116628387449076	1.3304377775490885
0.00022927693128656486	0.9099488648701395	1.3267000905965027
0.00023408272761782944	0.9082039218756661	1.3229111992561335
0.0002389892566231048	0.9064275439326647	1.3190705924105126
0.00024399862972595502	0.9046192292589641	1.315177759632244
0.0002491130026067786	0.9027785047581811	1.3112321914163738
0.00025433457613046484	0.9009048820836374	1.3072333794210564
0.00025966559729348725	0.8989978689867547	1.3031808167166887
0.0002651083601908536	0.8970569694301752	1.2990739980437094
0.0002706652070033241	0.8950816837084672	1.2949124200792517
0.00027633852900531725	0.8930715085766898	1.2906955817128256
0.0002821307675939471	0.8910259373870559	1.2864229843312314
0.00028804441533962976	0.8889444602339782	1.2820941321128814
0.00029408201705870605	0.8868265641077577	1.2777085323317297
0.00030024617090855494	0.8846717330571904	1.2732656882161717
0.000306539529505653	0.8824794483613745	1.2687651268577331
0.000312964801067075	0.8802491887109969	1.2642063621356023
0.00031952475057592136	0.8779804303993863	1.2595889169011545
0.00032622220097116666	0.8756726475236281	1.2549123187611315
0.0003330600343624589	0.8733253121960259	1.2501761004458158
0.00034004119327037097	0.8709378947662167	1.245379813222114
0.00034716868189265597	0.8685098640542348	1.2405229744191406
0.0003544455673970436	0.8660406875948242	1.2356051479543875
0.00036187498124112767	0.8635298318933168	1.2306258910228938
0.00036946012051993025	0.860976762693368	1.225584767944917
0.00037720424934170013	0.8583809491514476	1.2204813505992873
0.00038511070023255687	0.855741848324409	1.2153152188687006
0.00039318287557057704	0.853058870308332	1.2100859610971089
0.00040142424904993177	0.8503315982043914	1.2047931745593627
0.0004098383671757261	0.8475594409147258	1.1994364659432302
0.00041842885079015847	0.8447419252919556	1.1940154518439265
0.00042719939663067764	0.8418784000731095	1.1885297592712813
0.0004361537789208006	0.8389683961731116	1.1829790261696425
0.0004452958509942651	0.8360113866477192	1.1773629019506293
0.00045462954695323993	0.8330068471884874	1.1716810480388187
0.0004641588833612782	0.8299542565413559	1.1659331384304477
0.0004738879609717651	0.8268530969407932	1.160118862217961
0.00048382096649259574	0.8237028545597844	1.154237916438761
0.0004939621743878316	0.8205030199759421	1.1482900180721565
0.0005043159487171359	0.8172530886540038	1.142274897268058
0.0005148867450137498	0.813952561444986	1.1361922997386902
0.0005256791122018419	0.8106009451022339	1.1300419873957002
0.0005366976945540476	0.8071977528146113	1.1238237390006083
0.0005479472336900282	0.8037425047570551	1.117537350828567
0.0005594325706169377	0.8002347286587039	1.1111826373453573
0.0005711586478126435	0.7966739603888013	1.104759431897556
0.0005831305113526219	0.7930597445605492	1.09826758741575
0.000595353313081437	0.7893916351530776	1.091706977130662
0.0006078323128297224	0.7856691961516781	1.0850774953020317
0.0006205728806776501	0.7818920022064101	1.0783790365040256
0.0006335804992658254	0.7780596393092025	1.0716115797580248
0.0006468607661546321	0.7741717054895089	1.0647750942434815
0.0006604193962330305	0.7702278115285773	1.0578695156253584
0.0006742622241778335	0.7662275816923629	1.0508948785734555
0.0006883952069645496	0.762170654483068	1.0438512195134786
0.0007028244264308353	0.7580566834092882	1.0367386013390203
0.0007175560918936921	0.7538853377746866	1.0295571142328206
0.000732596542821523	0.7496563034850926	1.022306876497884
0.0007479522515621813	0.7453692838738956	1.014988035397964
0.0007636298261282241	0.7410240005455357	1.007600768006852
0.0007796360130405237	0.7366201942368892	1.000145282065918
0.0007959777002314978	0.7321573996000428	0.992621816849241
0.0008126619200091946	0.7276360765796805	0.9850306440356689
0.0008296958520834915	0.7230553503641546	0.9773720685870766
0.0008470868266557402	0.7184152732774136	0.9696464296320303
0.0008648423275731727	0.7137156952437314	0.9618541013540189
0.0008829699955494083	0.7089564908452619	0.9539954938833728
0.0009014776314524918	0.7041375602983058	0.9460710541918794
0.000920373199661823	0.699258833473941	0.9380812669891099
0.000939664831495469	0.6943202575187403	0.9300266556193402
0.0009593608287093146	0.6893218199466181	0.9219077829579337
0.0009794696670695387	0.6842635335618068	0.9137252523059574
0.001	                0.6791454418789339	0.9054797082817273
0.0010209606623060475	0.6739676201728106	0.8971718377079374
0.0010423606739764012	0.6687301792782894	0.8888023704929104
0.0010642092440647246	0.6634332561852065	0.8803720833764866
0.0010865157746525373	0.6580770299436863	0.8718817888860819
0.0011092898648952228	0.6526617135341285	0.8633323546685487
0.0011325413151528126	0.64718755705761	0.8547246916360619
0.0011562801312073755	0.6416548488193412	0.8460597580447875
0.0011805165285688056	0.6360639164125561	0.8373385603061656
0.0012052609368708414	0.6304151278011015	0.8285621537801677
0.0012305240043592616	0.6247088923988713	0.8197316435483858
0.0012563166024741215	0.6189456621441537	0.8108481391090755
0.0012826498305280598	0.6131259325668216	0.8019129853815967
0.0013095350204826678	0.6072502438462068	0.7929273028485555
0.0013369837418249451	0.6013191818573921	0.7838924487820262
0.0013650078065460137	0.5953333792035135	0.7748097876024068
0.0013936192742241434	0.5892935162315956	0.7656807375366025
0.001422830457214352	0.5832003220292814	0.756506771182993
0.0014526539259467812	0.5770545753997344	0.7472894160360668
0.0014831025143361028	0.5708571058118669	0.7380302549678179
0.001514189325304352	0.5646087943229162	0.7287309266629034
0.0015459277364194785	0.5583105744702991	0.7193931260045255
0.0015783314056521166	0.5519634331295388	0.7100186044078748
0.0016114142772530198	0.5455684113349487	0.7006091700979271
0.0016451905877536608	0.5391266050596588	0.6911666883283163
0.0016796748720926532	0.5326391667002165	0.6816930815379014
0.001714881969870541	0.5261073027990818	0.6721903294416365
0.0017508270317357234	0.5195322790546146	0.66266046905223
0.0017875255259042354	0.5129154180604079	0.6531055946290705
0.0018249932448161504	0.5062581005117052	0.6435278575508325
0.0018632463119315598	0.499561765663275	0.6339294661081142
0.0019023011886689458	0.49282791171974166	0.6243126852124568
0.0019421746814890244	0.48605809605621453	0.6146798360180398
0.0019828839491270716	0.4792539359505393	0.60503329545234
0.0020244465099768017	0.47241710776607443	0.5953754956520501
0.0020668802496290823	0.46554934800853237	0.5857089233005134
0.0021102034285685966	0.4586524528245303	0.5760361188630121
0.002154434690031882	0.4517282779941341	0.5663596757162072
0.0021995930680300748	0.4447787387273323	0.5566822391681184
0.0022456979955397718	0.4378058093579022	0.5470065053650858
0.002292769312865649	0.4308115229301692	0.5373352227494885
0.0023408272761782944	0.42379797067423536	0.52767117927652
0.002389892566231048	0.4167673013652441	0.5180172194002409
0.00243998629725955	0.4097217205623469	0.5083762287513548
0.0024911300260677858	0.4026634897231088	0.4987511387329265
0.002543345761304648	0.39559492518917405	0.48914491963087103
0.0025966559729348722	0.3885183970391691	0.47956058265311113
0.0026510836019085363	0.3814363278049326	0.470001176637001
0.0027066520700332413	0.37435119104735465	0.4604697857966759
0.0027633852900531726	0.36726550978830264	0.4509695273288635
0.002821307675939471	0.36018185479531667	0.4415035488754611
0.002880444153396298	0.3531028427160205	0.43207502584153007
0.0029408201705870608	0.34603113405948177	0.42268715856768
0.003002461709085549	0.33896943102202576	0.41334316935616117
0.00306539529505653	0.3319204751553944	0.4040462993504145
0.0031296480106707504	0.3248870448754671	0.3947998052682028
0.0031952475057592136	0.31787195281018155	0.385606955988924
0.0032622220097116668	0.31087804298573374	0.3764710289961839
0.0033306003436245884	0.30390818785057006	0.36739530667718084
0.0034004119327037097	0.29696528513722315	0.35838307248103396
0.0034716868189265592	0.2900522545625406	0.34943760693870535
0.0035444556739704356	0.2831720343674401	0.340562183595235
0.003618749812411277	0.27632757769792615	0.3317600646070198
0.0036946012051993025	0.2695218488297083	0.3230344965392487
0.0037720424934170015	0.2627578216233688	0.3143887058108172
0.003851107002325569	0.2560384655901798	0.30582589408247113
0.003931828755705771	0.24936675518887208	0.29734923353710213
0.004014242490499318	0.24274566226030975	0.2889618620583404
0.0040983836717572615	0.2361781428119967	0.2806668783155052
0.004184288507901585	0.2296671403278986	0.2724673367637923
0.004271993966306777	0.22321557896008348	0.2643662425693038
0.004361537789208006	0.2168263586728659	0.25636654646934987
0.0044529585099426505	0.21050235028503173	0.24847113957924674
0.0045462954695324	0.2042463904203036	0.24068284815760146
0.004641588833612782	0.19806127637712842	0.23300443269753254
0.004738879609717651	0.19194976092971344	0.22543856087512731
0.004838209664925958	0.18591454707314936	0.2179878458163567
0.004939621743878316	0.1799582827263356	0.2106547972862123
0.005043159487171359	0.17408355540726902	0.20344183822731246
0.005148867450137497	0.1682928868961441	0.19635129521776368
0.005256791122018419	0.1625887279025042	0.18938539334780494
0.0053669769455404765	0.156973452753503	0.18254625117853793
0.005479472336900281	0.15144935412109573	0.1758358758012424
0.005594325706169377	0.14601863780667243	0.16925615801628302
0.0057115864781264345	0.14068341760234546	0.1628088676511249
0.005831305113526219	0.135445710248671	0.15649564903733307
0.00595353313081437	0.13030743050914356	0.150318016666781
0.006078323128297224	0.12527038638226143	0.14427735104752828
0.0062057288067765	0.12033627447231825	0.13837489477995357
0.006335804992658254	0.11550667554038806	0.13261174887380747
0.006468607661546321	0.11078305029732823	0.12698886932675515
0.006604193962330305	0.10616673523657293	0.12150706398482944
0.006742622241778335	0.10165893903820558	0.11616698970491295
0.0068839520696454964	0.09726073896286068	0.11096914983893234
0.0070282442643083524	0.0929730776431001	0.10591389205892014
0.0071755609189369214	0.0887967601004802	0.10100140654137837
0.00732596542821523	0.08473245143682413	0.09623172452856367
0.007479522515621813	0.08078067417098744	0.0916047172833297
0.007636298261282242	0.07694180665495451	0.08712009545301921
0.0077963601304052365	0.07321608151531965	0.08277740907042525
0.007959777002314978	0.06960358456747623	0.07857604670813756
0.008126619200091946	0.06610425414561306	0.0745152382868864
0.008296958520834898	0.0627178808619996	0.0705940540650512
0.008470868266557402	0.0594441078073573	0.06681140729925535
0.008648423275731726	0.056282431202304424	0.06316605609226644
0.008829699955494083	0.05323220150786357	0.0596566059281095
0.009014776314524917	0.05029262500091111	0.0562815126817993
0.00920373199661823	0.04746276581818788	0.05303908610249383
0.009396648314954691	0.04474154846183137	0.049927493766374044
0.009593608287093146	0.042127760815178855	0.0469447654929881
0.009794696670695385	0.03962005753939685	0.0440887982161477
0.01	                0.03721696401186417	0.04135736129774786
0.010209606623060476	0.03491688067211267	0.03874810227015249
0.010423606739764033	0.03271808781258786	0.036258552990009935
0.010642092440647224	0.030618750791283542	0.0338861361836184
0.010865157746525373	0.028616925648529603	0.03162817236122106
0.011092898648952227	0.026710565107421445	0.029481887074945666
0.011325413151528126	0.024897524934609123	0.027444418492485734
0.011562801312073778	0.023175570635498206	0.025512825250765814
0.011805165285688032	0.02154238445532178	0.023684094591358038
0.012052609368708413	0.019995572655089645	0.021955150650229634
0.012305240043592616	0.01853267302912627	0.02032286299695675
0.012563166024741215	0.0171511626287814	0.018784055278434273
0.012826498305280626	0.015848465655001132	0.01733551397212956
0.01309535020482665	0.01462196148077103	0.015973997199149853
0.013369837418249453	0.013468992763035008	0.014696243554363983
0.013650078065460139	0.012386873602575395	0.013498980910154829
0.013936192742241435	0.01137289770951499	0.012378935149937362
0.014228304572143548	0.010424346531619885	0.011332838787529918
0.014526539259467782	0.009538497302428006	0.010357439428747658
0.014831025143361029	0.008712630966434681	0.009449508032236566
0.01514189325304352	0.007944039939139001	0.008605846927585757
0.015459277364194786	0.0072300356606873	0.007823297550133076
0.015783314056521197	0.006567955903163714	0.007098747853634562
0.016114142772530166	0.005955171793248873	0.006429139364071044
0.01645190587753661	0.00538909451400023	0.005811473840317757
0.01679674872092653	0.004867181651887293	0.005242819510185844
0.01714881969870541	0.004386943157915428	0.004720316853427655
0.01750827031735727	0.0039459468946855415	0.0042411839066707376
0.01787525525904232	0.0035418237445212462	0.0038027210688609684
0.018249932448161504	0.003172272257328252	0.0034023153896292385
0.018632463119315597	0.0028350628205947763	0.003037444327007694
0.019023011886689457	0.002528041337852555	0.002705678965063219
0.019421746814890284	0.0022491324059614624	0.00240468668625257
0.019828839491270674	0.0019963419857023526	0.002132233297578002
0.020244465099768016	0.0017677595643203275	0.0018861846138917332
0.02066880249629082	0.0015615598128045206	0.0016645075059113475
0.021102034285685967	0.0013760037447674615	0.0014652704246127077
0.021544346900318867	0.0012094393877535089	0.0012866434176191442
0.0219959306803007	0.001060301981607423	0.0011268976569516064
0.022456979955397718	0.000927113722127585	0.000984404501002462
0.022927693128656487	0.0008084830715692097	0.0008576341168029042
0.023408272761782943	0.0007031036606082751	0.0007451536915297871
0.023898925662310527	0.000609752809094235	0.0006456252647125711
0.024399862972595453	0.0005272896952735725	0.0005578032147223736
0.02491130026067786	0.0004546532051334424	0.00048053143483315134
0.02543345761304648	0.00039085949507460584	0.00041274023542300524
0.025966559729348724	0.0003349993022611381	0.00035344300972103805
0.026510836019085417	0.00028623503770641083	0.000301732700901763
0.027066520700332358	0.00024379769743878153	0.0002567781082871075
0.02763385290053167	0.0002069836269548142	0.00021782006994847109
0.028213076759394707	0.0001751511736262706	0.0001841675581258979
0.028804441533962978	0.00014771726079943512	0.00015519372262218293
0.029408201705870666	0.0001241539160389521	0.0001303319157180639
0.03002461709085543	0.00010398478435407317	0.00010907173022501988
0.030653952950565236	0.00008678165534023318	0.00009095508008525059
0.031296480106707505	0.00007216103101358946	0.0000755723504876041
0.03195247505759213	0.00005978075875381784	0.00006255864183945595
0.03262222009711673	0.00004933675124724906	0.00005159012916628301
0.03330600343624582	0.00004055981268458346	0.00004238055565092133
0.03400411932703703	0.00003321258776214328	0.000034677876121802995
0.034716868189265594	0.000027086647308823623	0.000028261063400606504
0.035444556739704355	0.000021999721656642105	0.00002293708756918276
0.036187498124112844	0.000017793090232764146	0.000018538075455013986
0.03694601205199295	0.000014329133312862004	0.00001491865500111443
0.03772042493416994	0.000011489049473641063	0.000011953486713354883
0.03851107002325569	9.170740045431372e-6	9.534982093586062e-6
0.0393182875570577	7.286859817883605e-6	7.571206893153824e-6
0.040142424904993264	5.763031411779988e-6	5.983965175463762e-6
0.04098383671757253	4.536219110872807e-6	4.707058569332351e-6
0.04184288507901576	3.5532565573171014e-6	3.6847137327096606e-6
0.042719939663067766	2.7695215551645983e-6	2.8701699293113025e-6
0.04361537789208006	2.1477502960977384e-6	2.224417744126103e-6
0.0445295850994266	1.6569826132062522e-6	1.715079318594062e-6
0.0454629546953239	1.2716293711970855e-6	1.3154200594077303e-6
0.046415888336127725	9.706528006968927e-7	1.00348155007373e-6
0.047388796097176514	7.368504631980869e-7	7.61325352633024e-7
0.04838209664925957	5.562335725910809e-7	5.743775074251619e-7
0.04939621743878326	4.1749057861194657e-7	4.308637994386176e-7
0.05043159487171348	3.115272156565642e-7	3.2132623800124963e-7
0.05148867450137487	2.3107461590958578e-7	2.382116698187533e-7
0.05256791122018419	1.7035755768780023e-7	1.7552399179341703e-7
0.05366976945540476	1.2481544832330163e-7	1.2853202892050003e-7
0.05479472336900293	9.086920719116167e-8	9.352577468418204e-8
0.05594325706169389	6.572780167482012e-8	6.761433943252632e-8
0.05711586478126423	4.722878194021872e-8	4.85596009613827e-8
0.05831305113526219	3.37077464098453e-8	3.4640187952805486e-8
0.0595353313081437	2.3892237972492095e-8	2.4541040230198218e-8
0.06078323128297236	1.6816112566310498e-8	1.726437147877811e-8
0.06205728806776513	1.1750930196138307e-8	1.2058403745866375e-8
0.06335804992658241	8.151389002437446e-9	8.36074427452371e-9
0.0646860766154632	5.612252740050678e-9	5.753731435942214e-9
0.06604193962330306	3.8346095561411424e-9	3.929486676604038e-9
0.0674262224177835	2.5996452052641157e-9	2.662773798550742e-9
0.0688395206964551	1.748417829848563e-9	1.7900869478495046e-9
0.07028244264308338	1.1663860524621702e-9	1.1936666579594801e-9
0.07175560918936921	7.716699060451798e-10	7.893820692982325e-10
0.0732596542821523	5.062180476991038e-10	5.176203345482482e-10
0.07479522515621828	3.2921800393617747e-10	3.3649476878041074e-10
0.07636298261282257	2.1222223487962133e-10	2.1682514390025063e-10
0.07796360130405221	1.355749194362991e-10	1.3846024027797902e-10
0.07959777002314977	8.581577299010179e-11	8.760778873060894e-11
0.08126619200091946	5.3810940506508415e-11	5.4913474796644526e-11
0.08296958520834916	3.34198425138261e-11	3.4091673151024463e-11
0.0847086826655742	2.0553293665636854e-11	2.0958669598107788e-11
0.08648423275731709	1.2514476812949931e-11	1.2756634234484866e-11
0.08829699955494083	7.542361986895828e-12	7.685544049738394e-12
0.09014776314524918	4.498551573440943e-12	4.582331097195243e-12
0.09203731996618231	2.6546911377977908e-12	2.7031921814429602e-12
0.0939664831495471	1.5496534206260235e-12	1.5774269900723138e-12
0.09593608287093128	8.946140822813213e-13	9.103423609151616e-13
0.09794696670695385	5.106421608836737e-13	5.194485720672486e-13
0.1 	                2.881207236545546e-13 	2.9299468707467157e-13 

